Many-body localization from a one-particle perspective in the disordered 1D Bose-Hubbard model

We numerically investigate 1D Bose-Hubbard chains with onsite disorder by means of exact diagonalization. A primary focus of our work is on characterizing Fock-space localization in this model from the single-particle perspective. For this purpose, we compute the one-particle density matrix (OPDM) in many-body eigenstates. We show that the natural orbitals (the eigenstates of the OPDM) are extended in the ergodic phase and real-space localized when one enters into the MBL phase. Furthermore, the distributions of occupations of the natural orbitals can be used as measures of Fock-space localization in the respective basis. Consistent with previous studies, we observe signatures of a transition from the ergodic to the many-body localized (MBL) regime when increasing the disorder strength. We further demonstrate that Fock-space localization, albeit weaker, is also evidently present in the distribution of the physical densities in the MBL regime, both for soft- and hardcore bosons. Moreover, the full distribution of the densities of the physical particles provides a one-particle measure for the detection of the ergodic-MBL transition which could be directly accessed in experiments with ultra-cold gases.

==> anc/Figure10a.txt <==
#site      alpha=12  alpha=11  alpha=10  alpha=9   alpha=8   alpha=7   alpha=6   alpha=5   alpha=4   alpha=3   alpha=2   alpha=1   
 1.000000  0.000025  0.032627  0.014363  0.006208  0.008386  0.002805  0.000428  0.011141  0.020663  0.306266  0.037019  0.560070
 2.000000  0.000008  0.039937  0.104069  0.073225  0.000039  0.062065  0.000359  0.008055  0.005651  0.035300  0.646549  0.024744
 3.000000  0.000024  0.062349  0.228847  0.292434  0.000021  0.131136  0.000036  0.002160  0.004632  0.001302  0.276980  0.000079
 4.000000  0.012171  0.021401  0.081610  0.089976  0.000013  0.793088  0.000391  0.000142  0.000012  0.000500  0.000639  0.000058
 5.000000  0.961506  0.008075  0.005702  0.002996  0.004842  0.008979  0.007551  0.000268  0.000000  0.000003  0.000067  0.000012
 6.000000  0.021103  0.109064  0.010598  0.005665  0.162351  0.000050  0.667837  0.017791  0.002827  0.000499  0.000754  0.001460
 7.000000  0.000008  0.002260  0.039843  0.028143  0.056756  0.000221  0.000042  0.010142  0.543474  0.143295  0.001736  0.174081
 8.000000  0.000517  0.077249  0.298064  0.140904  0.160354  0.000000  0.021548  0.230559  0.022629  0.011471  0.000015  0.036692
 9.000000  0.000691  0.068568  0.118291  0.039829  0.007425  0.000337  0.040898  0.639625  0.064385  0.008663  0.010713  0.000574
 10.000000  0.002638  0.214680  0.030608  0.003641  0.307136  0.000635  0.229370  0.034466  0.101713  0.052074  0.008022  0.015018
 11.000000  0.000807  0.091734  0.000943  0.017621  0.017255  0.000084  0.031257  0.045028  0.230937  0.381286  0.004214  0.178835
 12.000000  0.000502  0.272056  0.067064  0.299358  0.275423  0.000601  0.000283  0.000623  0.003078  0.059342  0.013292  0.008378


==> anc/Figure10b.txt <==
#site      alpha=12  alpha=11  alpha=10  alpha=9   alpha=8   alpha=7   alpha=6   alpha=5   alpha=4   alpha=3   alpha=2   alpha=1   
 1.000000  0.000000  0.000000  0.000664  0.000663  0.000000  0.000000  0.000000  0.000004  0.000000  0.000051  0.998042  0.000576
 2.000000  0.000000  0.000000  0.496504  0.497935  0.000000  0.000000  0.000000  0.004228  0.000000  0.000000  0.001332  0.000000
 3.000000  0.000000  0.000000  0.006233  0.000169  0.000000  0.000001  0.000017  0.993578  0.000003  0.000000  0.000000  0.000000
 4.000000  0.000028  0.000015  0.494992  0.499658  0.000000  0.000009  0.003157  0.002142  0.000000  0.000000  0.000000  0.000000
 5.000000  0.000324  0.000204  0.001591  0.001561  0.000025  0.002630  0.993592  0.000046  0.000026  0.000000  0.000000  0.000000
 6.000000  0.621411  0.377560  0.000014  0.000013  0.000453  0.000002  0.000546  0.000000  0.000000  0.000000  0.000000  0.000000
 7.000000  0.000223  0.002907  0.000000  0.000000  0.996679  0.000176  0.000015  0.000000  0.000000  0.000000  0.000000  0.000000
 8.000000  0.377393  0.618285  0.000000  0.000000  0.002722  0.001584  0.000006  0.000000  0.000009  0.000000  0.000000  0.000000
 9.000000  0.000620  0.001027  0.000000  0.000000  0.000120  0.994638  0.002622  0.000000  0.000973  0.000000  0.000000  0.000000
 10.000000  0.000001  0.000002  0.000000  0.000000  0.000000  0.000953  0.000045  0.000003  0.991166  0.007824  0.000000  0.000007
 11.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000007  0.000000  0.000000  0.007758  0.988337  0.000075  0.003823
 12.000000  0.000000  0.000000  0.000001  0.000001  0.000000  0.000000  0.000000  0.000000  0.000064  0.003788  0.000551  0.995595


==> anc/Figure11a.txt <==
#bins      L=8       L=10      L=12      L=14    
 0.100000  0.000000  0.000000  0.000000  0.000000
 0.102250  0.000000  0.000000  0.000000  0.000000
 0.104500  0.000000  0.000000  0.000000  0.000000
 0.106750  0.000000  0.000000  0.000000  0.000000
 0.109000  0.000000  0.000000  0.000000  0.000000
 0.111250  0.000000  0.000000  0.000000  0.000000
 0.113500  0.000000  0.000000  0.000000  0.000000
 0.115750  0.000000  0.000000  0.000000  0.000000
 0.118000  0.000000  0.000000  0.000000  0.000000
 0.120250  0.000000  0.000000  0.000000  0.000000
 0.122500  0.000000  0.000000  0.000000  0.000000
 0.124750  0.000000  0.000000  0.000000  0.000000
 0.127000  0.000000  0.000000  0.000000  0.000000
 0.129250  0.000000  0.000000  0.000000  0.000000
 0.131500  0.000000  0.000000  0.000000  0.000000
 0.133750  0.000000  0.000000  0.000000  0.000000
 0.136000  0.000000  0.000000  0.000000  0.000000
 0.138250  0.000000  0.000000  0.000000  0.000000
 0.140500  0.000000  0.000000  0.000000  0.000000
 0.142750  0.000000  0.000000  0.000000  0.000000
 0.145000  0.000000  0.000000  0.000000  0.000000
 0.147250  0.000000  0.000000  0.000000  0.000000
 0.149500  0.000000  0.000000  0.000000  0.000000
 0.151750  0.000000  0.000000  0.000000  0.000000
 0.154000  0.000000  0.000000  0.000000  0.000000
 0.156250  0.000000  0.000000  0.000000  0.000000
 0.158500  0.000000  0.000000  0.000000  0.000000
 0.160750  0.000000  0.000000  0.000000  0.000000
 0.163000  0.000000  0.000000  0.000000  0.000000
 0.165250  0.000000  0.000000  0.000000  0.000000
 0.167500  0.000000  0.000000  0.000000  0.000000
 0.169750  0.000000  0.000000  0.000000  0.000000
 0.172000  0.000000  0.000000  0.000000  0.000000
 0.174250  0.000000  0.000000  0.000000  0.000000
 0.176500  0.000000  0.000000  0.000000  0.000000
 0.178750  0.000000  0.000000  0.000000  0.000000
 0.181000  0.000000  0.000000  0.000000  0.000000
 0.183250  0.000000  0.000000  0.000000  0.041084
 0.185500  0.000000  0.000000  0.000000  0.041084
 0.187750  0.000000  0.000000  0.000000  0.041084
 0.190000  0.000000  0.000000  0.074074  0.082168
 0.192250  0.000000  0.000000  0.074074  0.041084
 0.194500  0.000000  0.000000  0.074074  0.041084
 0.196750  0.000000  0.000000  0.000000  0.164335
 0.199000  0.000000  0.000000  0.000000  0.123251
 0.201250  0.000000  0.074074  0.074074  0.164335
 0.203500  0.000000  0.000000  0.000000  0.287587
 0.205750  0.000000  0.000000  0.074074  0.328670
 0.208000  0.000000  0.148148  0.000000  0.369754
 0.210250  0.000000  0.000000  0.222222  0.082168
 0.212500  0.000000  0.000000  0.000000  0.451922
 0.214750  0.000000  0.148148  0.370370  0.451922
 0.217000  0.000000  0.074074  0.222222  0.451922
 0.219250  0.000000  0.148148  0.148148  0.451922
 0.221500  0.000000  0.000000  0.148148  0.369754
 0.223750  0.000000  0.000000  0.296296  0.493005
 0.226000  0.000000  0.000000  0.518519  0.698424
 0.228250  0.000000  0.074074  0.740741  0.575173
 0.230500  0.074074  0.222222  0.592593  0.944927
 0.232750  0.000000  0.148148  0.444444  0.739508
 0.235000  0.074074  0.370370  0.444444  1.191430
 0.237250  0.000000  0.370370  0.444444  1.068179
 0.239500  0.000000  0.296296  1.037037  1.191430
 0.241750  0.148148  0.222222  0.666667  0.903843
 0.244000  0.000000  0.444444  0.962963  1.150346
 0.246250  0.000000  0.444444  1.185185  1.314681
 0.248500  0.074074  0.370370  0.666667  1.684435
 0.250750  0.074074  0.888889  1.111111  1.355765
 0.253000  0.000000  0.592593  1.259259  1.643352
 0.255250  0.000000  0.370370  1.407407  1.684435
 0.257500  0.074074  0.518519  1.555556  2.259608
 0.259750  0.074074  0.740741  1.851852  2.629363
 0.262000  0.000000  0.740741  1.703704  2.054190
 0.264250  0.074074  0.592593  1.481481  2.629363
 0.266500  0.444444  0.962963  2.074074  2.095273
 0.268750  0.000000  0.814815  1.703704  2.711530
 0.271000  0.148148  0.592593  2.000000  2.506111
 0.273250  0.148148  1.037037  2.740741  2.341776
 0.275500  0.074074  0.814815  2.444444  3.163452
 0.277750  0.296296  1.555556  3.259259  3.615374
 0.280000  0.444444  0.962963  2.592593  3.163452
 0.282250  0.296296  0.814815  2.222222  2.916949
 0.284500  0.518519  1.185185  2.592593  3.697541
 0.286750  0.370370  0.888889  2.592593  3.327787
 0.289000  0.814815  1.629630  2.370370  3.779709
 0.291250  0.444444  1.851852  2.888889  3.861876
 0.293500  0.222222  2.222222  3.481481  4.067295
 0.295750  0.444444  1.925926  3.925926  4.601385
 0.298000  0.740741  1.777778  3.555556  3.738625
 0.300250  0.814815  2.592593  3.629630  3.697541
 0.302500  0.740741  1.925926  3.851852  4.026211
 0.304750  0.740741  2.962963  2.962963  5.012222
 0.307000  0.666667  2.666667  3.481481  4.272714
 0.309250  0.888889  2.148148  4.296296  5.135474
 0.311500  0.666667  2.888889  4.296296  4.642468
 0.313750  0.962963  3.037037  5.259259  4.765720
 0.316000  0.666667  2.148148  4.666667  4.395966
 0.318250  0.888889  3.259259  4.296296  5.423060
 0.320500  1.333333  3.259259  4.888889  5.217641
 0.322750  1.407407  3.481481  4.518519  5.258725
 0.325000  1.777778  3.925926  5.259259  5.217641
 0.327250  1.703704  3.185185  5.481481  5.833898
 0.329500  1.629630  3.259259  5.925926  4.971139
 0.331750  1.777778  4.074074  5.185185  6.491239
 0.334000  1.481481  3.185185  4.370370  5.916066
 0.336250  1.851852  3.629630  5.259259  6.039317
 0.338500  1.037037  4.592593  6.000000  5.874982
 0.340750  1.703704  4.666667  6.222222  5.957150
 0.343000  1.851852  4.814815  6.740741  5.423060
 0.345250  2.740741  4.222222  5.925926  5.423060
 0.347500  1.925926  4.148148  6.296296  5.340893
 0.349750  2.370370  4.444444  5.333333  6.491239
 0.352000  2.222222  3.703704  5.481481  5.546312
 0.354250  2.740741  4.444444  5.555556  5.751731
 0.356500  2.518519  4.740741  5.185185  5.874982
 0.358750  2.666667  4.518519  5.259259  5.258725
 0.361000  2.814815  4.592593  5.481481  5.464144
 0.363250  2.296296  4.222222  6.000000  4.683552
 0.365500  3.481481  4.148148  5.111111  5.587395
 0.367750  3.777778  4.814815  5.777778  5.587395
 0.370000  3.777778  5.111111  4.740741  5.998233
 0.372250  2.518519  4.148148  5.259259  5.546312
 0.374500  3.481481  4.592593  6.222222  5.340893
 0.376750  3.111111  6.000000  6.296296  5.833898
 0.379000  2.888889  4.666667  5.333333  5.874982
 0.381250  3.259259  6.074074  5.259259  5.792814
 0.383500  3.777778  5.481481  5.407407  5.587395
 0.385750  3.777778  5.777778  4.666667  5.792814
 0.388000  3.333333  4.444444  5.481481  5.833898
 0.390250  3.703704  5.481481  4.814815  4.272714
 0.392500  3.481481  6.000000  4.814815  4.971139
 0.394750  4.222222  4.666667  4.814815  4.354882
 0.397000  3.333333  4.518519  5.259259  4.930055
 0.399250  4.074074  5.259259  5.851852  5.135474
 0.401500  3.333333  5.555556  4.740741  4.437049
 0.403750  3.481481  5.629630  4.592593  5.135474
 0.406000  3.555556  4.740741  4.444444  4.354882
 0.408250  4.000000  4.370370  5.185185  4.231630
 0.410500  3.703704  4.814815  5.037037  4.765720
 0.412750  3.185185  5.555556  3.777778  4.437049
 0.415000  4.074074  4.444444  4.000000  4.478133
 0.417250  3.481481  4.148148  4.370370  3.738625
 0.419500  3.333333  4.444444  4.000000  4.231630
 0.421750  4.444444  3.777778  3.555556  3.820793
 0.424000  4.222222  4.074074  4.000000  3.985128
 0.426250  4.222222  3.629630  4.444444  2.916949
 0.428500  4.000000  4.888889  4.222222  3.656457
 0.430750  3.407407  4.962963  3.259259  4.108379
 0.433000  4.518519  4.222222  3.777778  3.656457
 0.435250  4.370370  5.037037  3.629630  2.670446
 0.437500  3.777778  4.518519  2.888889  2.916949
 0.439750  4.148148  4.888889  2.814815  3.122368
 0.442000  3.851852  3.407407  3.111111  2.300692
 0.444250  3.111111  4.814815  4.000000  3.122368
 0.446500  3.259259  3.407407  3.851852  2.588279
 0.448750  3.481481  2.370370  2.888889  1.972022
 0.451000  3.703704  3.777778  3.111111  2.588279
 0.453250  4.074074  3.481481  3.037037  1.972022
 0.455500  2.888889  3.555556  2.296296  1.848771
 0.457750  3.703704  3.555556  1.925926  2.547195
 0.460000  3.259259  3.259259  2.148148  1.889854
 0.462250  3.259259  3.777778  2.074074  1.725519
 0.464500  3.777778  3.259259  3.333333  1.972022
 0.466750  4.074074  4.000000  2.074074  1.314681
 0.469000  2.962963  3.407407  2.518519  1.930938
 0.471250  2.888889  3.629630  1.629630  1.889854
 0.473500  4.148148  4.296296  1.925926  1.766603
 0.475750  4.592593  2.296296  2.296296  1.150346
 0.478000  3.037037  2.814815  1.333333  1.520100
 0.480250  3.851852  3.111111  1.925926  1.314681
 0.482500  2.518519  2.148148  1.629630  1.355765
 0.484750  3.555556  3.703704  1.777778  1.273598
 0.487000  3.925926  2.814815  1.703704  0.698424
 0.489250  3.851852  3.111111  1.555556  1.150346
 0.491500  4.148148  3.703704  1.481481  0.862760
 0.493750  2.740741  2.962963  1.111111  0.657341
 0.496000  3.407407  2.444444  1.481481  0.657341
 0.498250  3.407407  2.592593  2.000000  1.068179
 0.500500  4.074074  2.370370  1.111111  0.616257
 0.502750  3.777778  1.703704  1.185185  0.616257
 0.505000  3.481481  2.000000  1.037037  0.739508
 0.507250  3.259259  2.148148  1.629630  0.616257
 0.509500  3.333333  2.444444  0.740741  0.657341
 0.511750  2.666667  1.333333  0.666667  0.451922
 0.514000  2.888889  2.296296  0.814815  0.862760
 0.516250  3.037037  2.370370  0.666667  0.657341
 0.518500  3.111111  1.925926  0.962963  0.451922
 0.520750  3.629630  1.555556  0.518519  0.369754
 0.523000  2.740741  2.814815  0.666667  0.328670
 0.525250  3.185185  1.629630  0.592593  0.328670
 0.527500  2.962963  1.407407  0.740741  0.493005
 0.529750  3.185185  1.037037  0.888889  0.328670
 0.532000  3.629630  1.259259  0.814815  0.246503
 0.534250  2.222222  1.555556  0.370370  0.082168
 0.536500  3.333333  1.185185  0.370370  0.328670
 0.538750  2.592593  1.111111  0.814815  0.205419
 0.541000  2.666667  0.962963  0.592593  0.082168
 0.543250  2.444444  1.481481  0.518519  0.082168
 0.545500  2.814815  1.333333  0.296296  0.246503
 0.547750  2.518519  1.185185  0.444444  0.246503
 0.550000  2.444444  0.814815  0.444444  0.246503
 0.552250  1.851852  1.037037  0.518519  0.082168
 0.554500  2.888889  0.962963  0.148148  0.123251
 0.556750  2.814815  1.111111  0.222222  0.082168
 0.559000  2.074074  1.185185  0.222222  0.164335
 0.561250  2.814815  1.407407  0.296296  0.082168
 0.563500  2.222222  0.962963  0.296296  0.041084
 0.565750  2.444444  0.666667  0.148148  0.041084
 0.568000  2.962963  1.185185  0.222222  0.164335
 0.570250  2.666667  1.333333  0.074074  0.041084
 0.572500  3.111111  0.962963  0.222222  0.000000
 0.574750  2.222222  0.444444  0.222222  0.164335
 0.577000  1.777778  1.111111  0.148148  0.082168
 0.579250  2.592593  0.666667  0.148148  0.082168
 0.581500  2.222222  0.370370  0.148148  0.041084
 0.583750  2.296296  0.518519  0.000000  0.041084
 0.586000  1.629630  0.666667  0.074074  0.000000
 0.588250  2.444444  0.592593  0.000000  0.082168
 0.590500  1.629630  0.888889  0.074074  0.041084
 0.592750  2.370370  0.814815  0.074074  0.000000
 0.595000  1.629630  0.444444  0.000000  0.000000
 0.597250  1.703704  0.444444  0.000000  0.041084
 0.599500  1.777778  0.296296  0.074074  0.041084
 0.601750  1.407407  0.518519  0.074074  0.000000
 0.604000  1.629630  0.370370  0.000000  0.000000
 0.606250  1.703704  0.074074  0.074074  0.000000
 0.608500  2.222222  0.592593  0.000000  0.082168
 0.610750  1.777778  0.222222  0.000000  0.000000
 0.613000  2.518519  0.444444  0.000000  0.000000
 0.615250  1.259259  0.296296  0.000000  0.000000
 0.617500  1.407407  0.592593  0.074074  0.000000
 0.619750  1.629630  0.074074  0.074074  0.000000
 0.622000  2.592593  0.592593  0.000000  0.000000
 0.624250  1.851852  0.222222  0.000000  0.000000
 0.626500  1.777778  0.148148  0.074074  0.000000
 0.628750  1.185185  0.148148  0.000000  0.000000
 0.631000  1.111111  0.148148  0.000000  0.041084
 0.633250  1.259259  0.000000  0.000000  0.000000
 0.635500  1.629630  0.296296  0.000000  0.000000
 0.637750  1.555556  0.000000  0.000000  0.000000
 0.640000  1.407407  0.074074  0.074074  0.000000
 0.642250  1.555556  0.148148  0.000000  0.082168
 0.644500  0.888889  0.148148  0.000000  0.041084
 0.646750  1.555556  0.148148  0.000000  0.000000
 0.649000  1.407407  0.148148  0.074074  0.000000
 0.651250  1.481481  0.074074  0.074074  0.041084
 0.653500  1.333333  0.000000  0.000000  0.000000
 0.655750  0.814815  0.074074  0.000000  0.000000
 0.658000  0.666667  0.074074  0.000000  0.000000
 0.660250  0.518519  0.000000  0.000000  0.000000
 0.662500  0.814815  0.000000  0.000000  0.000000
 0.664750  0.740741  0.000000  0.000000  0.000000
 0.667000  0.592593  0.000000  0.000000  0.000000
 0.669250  0.962963  0.074074  0.000000  0.000000
 0.671500  0.888889  0.000000  0.074074  0.000000
 0.673750  0.518519  0.000000  0.000000  0.000000
 0.676000  0.888889  0.074074  0.000000  0.000000
 0.678250  0.370370  0.000000  0.074074  0.000000
 0.680500  0.444444  0.074074  0.000000  0.000000
 0.682750  0.592593  0.000000  0.000000  0.000000
 0.685000  0.222222  0.074074  0.000000  0.000000
 0.687250  0.518519  0.000000  0.000000  0.000000
 0.689500  0.592593  0.000000  0.000000  0.000000
 0.691750  0.296296  0.000000  0.000000  0.000000
 0.694000  0.370370  0.000000  0.000000  0.000000
 0.696250  0.444444  0.000000  0.000000  0.000000
 0.698500  0.148148  0.000000  0.000000  0.000000
 0.700750  0.074074  0.000000  0.000000  0.000000
 0.703000  0.370370  0.000000  0.000000  0.000000
 0.705250  0.148148  0.000000  0.000000  0.000000
 0.707500  0.222222  0.000000  0.000000  0.000000
 0.709750  0.518519  0.000000  0.000000  0.000000
 0.712000  0.222222  0.074074  0.000000  0.000000
 0.714250  0.296296  0.000000  0.000000  0.000000
 0.716500  0.074074  0.000000  0.000000  0.000000
 0.718750  0.444444  0.000000  0.000000  0.000000
 0.721000  0.148148  0.000000  0.000000  0.000000
 0.723250  0.074074  0.000000  0.000000  0.000000
 0.725500  0.000000  0.000000  0.000000  0.000000
 0.727750  0.074074  0.000000  0.000000  0.000000
 0.730000  0.222222  0.000000  0.000000  0.000000
 0.732250  0.222222  0.000000  0.000000  0.000000
 0.734500  0.370370  0.000000  0.000000  0.000000
 0.736750  0.148148  0.000000  0.000000  0.000000
 0.739000  0.074074  0.000000  0.000000  0.000000
 0.741250  0.222222  0.074074  0.000000  0.000000
 0.743500  0.000000  0.000000  0.000000  0.000000
 0.745750  0.000000  0.000000  0.000000  0.000000
 0.748000  0.000000  0.000000  0.000000  0.000000
 0.750250  0.074074  0.000000  0.000000  0.000000
 0.752500  0.000000  0.000000  0.000000  0.000000
 0.754750  0.000000  0.000000  0.000000  0.000000
 0.757000  0.074074  0.000000  0.000000  0.000000
 0.759250  0.148148  0.000000  0.000000  0.000000
 0.761500  0.074074  0.000000  0.000000  0.000000
 0.763750  0.000000  0.000000  0.000000  0.000000
 0.766000  0.074074  0.000000  0.000000  0.000000
 0.768250  0.000000  0.000000  0.000000  0.000000
 0.770500  0.074074  0.000000  0.000000  0.000000
 0.772750  0.074074  0.000000  0.000000  0.000000
 0.775000  0.000000  0.000000  0.000000  0.000000
 0.777250  0.000000  0.000000  0.000000  0.000000
 0.779500  0.074074  0.000000  0.000000  0.000000
 0.781750  0.000000  0.000000  0.000000  0.000000
 0.784000  0.074074  0.000000  0.000000  0.000000
 0.786250  0.000000  0.000000  0.000000  0.000000
 0.788500  0.000000  0.000000  0.000000  0.000000
 0.790750  0.000000  0.000000  0.000000  0.000000
 0.793000  0.000000  0.000000  0.000000  0.000000
 0.795250  0.000000  0.000000  0.000000  0.000000
 0.797500  0.000000  0.000000  0.000000  0.000000
 0.799750  0.148148  0.000000  0.000000  0.000000
 0.802000  0.074074  0.000000  0.000000  0.000000
 0.804250  0.000000  0.000000  0.000000  0.000000
 0.806500  0.000000  0.000000  0.000000  0.000000
 0.808750  0.000000  0.000000  0.000000  0.000000
 0.811000  0.000000  0.000000  0.000000  0.000000
 0.813250  0.074074  0.000000  0.000000  0.000000
 0.815500  0.000000  0.000000  0.000000  0.000000
 0.817750  0.000000  0.000000  0.000000  0.000000
 0.820000  0.000000  0.000000  0.000000  0.000000
 0.822250  0.000000  0.000000  0.000000  0.000000
 0.824500  0.074074  0.000000  0.000000  0.000000
 0.826750  0.000000  0.000000  0.000000  0.000000
 0.829000  0.000000  0.000000  0.000000  0.000000
 0.831250  0.000000  0.000000  0.000000  0.000000
 0.833500  0.000000  0.000000  0.000000  0.000000
 0.835750  0.000000  0.000000  0.000000  0.000000
 0.838000  0.000000  0.000000  0.000000  0.000000
 0.840250  0.000000  0.000000  0.000000  0.000000
 0.842500  0.000000  0.000000  0.000000  0.000000
 0.844750  0.000000  0.000000  0.000000  0.000000
 0.847000  0.000000  0.000000  0.000000  0.000000
 0.849250  0.000000  0.000000  0.000000  0.000000
 0.851500  0.000000  0.000000  0.000000  0.000000
 0.853750  0.000000  0.000000  0.000000  0.000000
 0.856000  0.000000  0.000000  0.000000  0.000000
 0.858250  0.000000  0.000000  0.000000  0.000000
 0.860500  0.000000  0.000000  0.000000  0.000000
 0.862750  0.000000  0.000000  0.000000  0.000000
 0.865000  0.000000  0.000000  0.000000  0.000000
 0.867250  0.000000  0.000000  0.000000  0.000000
 0.869500  0.000000  0.000000  0.000000  0.000000
 0.871750  0.000000  0.000000  0.000000  0.000000
 0.874000  0.000000  0.000000  0.000000  0.000000
 0.876250  0.000000  0.000000  0.000000  0.000000
 0.878500  0.000000  0.000000  0.000000  0.000000
 0.880750  0.000000  0.000000  0.000000  0.000000
 0.883000  0.000000  0.000000  0.000000  0.000000
 0.885250  0.000000  0.000000  0.000000  0.000000
 0.887500  0.000000  0.000000  0.000000  0.000000
 0.889750  0.000000  0.000000  0.000000  0.000000
 0.892000  0.000000  0.000000  0.000000  0.000000
 0.894250  0.000000  0.000000  0.000000  0.000000
 0.896500  0.000000  0.000000  0.000000  0.000000
 0.898750  0.000000  0.000000  0.000000  0.000000
 0.901000  0.000000  0.000000  0.000000  0.000000
 0.903250  0.000000  0.000000  0.000000  0.000000
 0.905500  0.000000  0.000000  0.000000  0.000000
 0.907750  0.000000  0.000000  0.000000  0.000000
 0.910000  0.000000  0.000000  0.000000  0.000000
 0.912250  0.000000  0.000000  0.000000  0.000000
 0.914500  0.000000  0.000000  0.000000  0.000000
 0.916750  0.000000  0.000000  0.000000  0.000000
 0.919000  0.000000  0.000000  0.000000  0.000000
 0.921250  0.000000  0.000000  0.000000  0.000000
 0.923500  0.000000  0.000000  0.000000  0.000000
 0.925750  0.000000  0.000000  0.000000  0.000000
 0.928000  0.000000  0.000000  0.000000  0.000000
 0.930250  0.000000  0.000000  0.000000  0.000000
 0.932500  0.000000  0.000000  0.000000  0.000000
 0.934750  0.000000  0.000000  0.000000  0.000000
 0.937000  0.000000  0.000000  0.000000  0.000000
 0.939250  0.000000  0.000000  0.000000  0.000000
 0.941500  0.000000  0.000000  0.000000  0.000000
 0.943750  0.000000  0.000000  0.000000  0.000000
 0.946000  0.000000  0.000000  0.000000  0.000000
 0.948250  0.000000  0.000000  0.000000  0.000000
 0.950500  0.000000  0.000000  0.000000  0.000000
 0.952750  0.000000  0.000000  0.000000  0.000000
 0.955000  0.000000  0.000000  0.000000  0.000000
 0.957250  0.000000  0.000000  0.000000  0.000000
 0.959500  0.000000  0.000000  0.000000  0.000000
 0.961750  0.000000  0.000000  0.000000  0.000000
 0.964000  0.000000  0.000000  0.000000  0.000000
 0.966250  0.000000  0.000000  0.000000  0.000000
 0.968500  0.000000  0.000000  0.000000  0.000000
 0.970750  0.000000  0.000000  0.000000  0.000000
 0.973000  0.000000  0.000000  0.000000  0.000000
 0.975250  0.000000  0.000000  0.000000  0.000000
 0.977500  0.000000  0.000000  0.000000  0.000000
 0.979750  0.000000  0.000000  0.000000  0.000000
 0.982000  0.000000  0.000000  0.000000  0.000000
 0.984250  0.000000  0.000000  0.000000  0.000000
 0.986500  0.000000  0.000000  0.000000  0.000000
 0.988750  0.000000  0.000000  0.000000  0.000000
 0.991000  0.000000  0.000000  0.000000  0.000000
 0.993250  0.000000  0.000000  0.000000  0.000000
 0.995500  0.000000  0.000000  0.000000  0.000000
 0.997750  0.000000  0.000000  0.000000  0.000000
 1.000000  


==> anc/Figure11b.txt <==
#bins      L=8       L=10      L=12      L=14    
 0.100000  0.000000  0.000000  0.000000  0.000000
 0.102250  0.000000  0.000000  0.000000  0.000000
 0.104500  0.000000  0.000000  0.000000  0.000000
 0.106750  0.000000  0.000000  0.000000  0.000000
 0.109000  0.000000  0.000000  0.000000  0.000000
 0.111250  0.000000  0.000000  0.000000  0.000000
 0.113500  0.000000  0.000000  0.000000  0.000000
 0.115750  0.000000  0.000000  0.000000  0.000000
 0.118000  0.000000  0.000000  0.000000  0.000000
 0.120250  0.000000  0.000000  0.000000  0.000000
 0.122500  0.000000  0.000000  0.000000  0.000000
 0.124750  0.000000  0.000000  0.000000  0.000000
 0.127000  0.000000  0.000000  0.000000  0.000000
 0.129250  0.000000  0.000000  0.000000  0.000000
 0.131500  0.000000  0.000000  0.000000  0.000000
 0.133750  0.000000  0.000000  0.000000  0.000000
 0.136000  0.000000  0.000000  0.000000  0.000000
 0.138250  0.000000  0.000000  0.000000  0.000000
 0.140500  0.000000  0.000000  0.000000  0.000000
 0.142750  0.000000  0.000000  0.000000  0.000000
 0.145000  0.000000  0.000000  0.000000  0.000000
 0.147250  0.000000  0.000000  0.000000  0.000000
 0.149500  0.000000  0.000000  0.000000  0.000000
 0.151750  0.000000  0.000000  0.000000  0.000000
 0.154000  0.000000  0.000000  0.000000  0.000000
 0.156250  0.000000  0.000000  0.000000  0.000000
 0.158500  0.000000  0.000000  0.000000  0.000000
 0.160750  0.000000  0.000000  0.000000  0.000000
 0.163000  0.000000  0.000000  0.000000  0.000000
 0.165250  0.000000  0.000000  0.000000  0.000000
 0.167500  0.000000  0.000000  0.000000  0.000000
 0.169750  0.000000  0.000000  0.000000  0.000000
 0.172000  0.000000  0.000000  0.000000  0.000000
 0.174250  0.000000  0.000000  0.074074  0.000000
 0.176500  0.000000  0.000000  0.000000  0.000000
 0.178750  0.000000  0.000000  0.000000  0.000000
 0.181000  0.000000  0.000000  0.074074  0.000000
 0.183250  0.000000  0.000000  0.000000  0.000000
 0.185500  0.000000  0.000000  0.148148  0.000000
 0.187750  0.000000  0.000000  0.000000  0.000000
 0.190000  0.000000  0.000000  0.000000  0.000000
 0.192250  0.000000  0.000000  0.074074  0.000000
 0.194500  0.000000  0.000000  0.000000  0.000000
 0.196750  0.000000  0.000000  0.000000  0.000000
 0.199000  0.000000  0.000000  0.000000  0.000000
 0.201250  0.000000  0.000000  0.222222  0.000000
 0.203500  0.000000  0.000000  0.148148  0.000000
 0.205750  0.000000  0.000000  0.074074  0.000000
 0.208000  0.000000  0.000000  0.444444  0.000000
 0.210250  0.000000  0.000000  0.148148  0.000000
 0.212500  0.000000  0.000000  0.222222  0.000000
 0.214750  0.148148  0.000000  0.370370  0.000000
 0.217000  0.074074  0.000000  0.222222  0.000000
 0.219250  0.000000  0.000000  0.148148  0.000000
 0.221500  0.074074  0.000000  0.148148  0.000000
 0.223750  0.148148  0.000000  0.222222  0.000000
 0.226000  0.148148  0.000000  0.222222  0.000000
 0.228250  0.370370  0.000000  0.222222  0.000000
 0.230500  0.444444  0.000000  0.222222  0.000000
 0.232750  0.148148  0.000000  0.222222  0.000000
 0.235000  0.148148  0.000000  0.518519  0.000000
 0.237250  0.296296  0.000000  0.370370  0.083417
 0.239500  0.296296  0.000000  0.222222  0.000000
 0.241750  0.518519  0.000000  0.222222  0.000000
 0.244000  0.444444  0.074074  0.074074  0.000000
 0.246250  0.962963  0.000000  0.222222  0.083417
 0.248500  1.037037  0.000000  0.148148  0.000000
 0.250750  0.444444  0.000000  0.296296  0.000000
 0.253000  0.814815  0.074074  0.518519  0.000000
 0.255250  0.518519  0.000000  0.222222  0.000000
 0.257500  0.370370  0.000000  0.666667  0.000000
 0.259750  0.666667  0.148148  0.370370  0.000000
 0.262000  1.111111  0.296296  0.222222  0.000000
 0.264250  0.740741  0.296296  0.444444  0.000000
 0.266500  0.962963  0.148148  0.518519  0.000000
 0.268750  0.814815  0.222222  0.444444  0.000000
 0.271000  1.111111  0.222222  0.518519  0.000000
 0.273250  1.333333  0.370370  0.814815  0.083417
 0.275500  1.851852  0.222222  0.592593  0.000000
 0.277750  1.481481  0.296296  0.444444  0.000000
 0.280000  1.259259  0.222222  0.592593  0.000000
 0.282250  1.481481  0.148148  0.740741  0.083417
 0.284500  1.407407  0.148148  0.444444  0.083417
 0.286750  2.074074  0.148148  1.259259  0.000000
 0.289000  2.370370  0.222222  0.518519  0.083417
 0.291250  1.925926  0.222222  0.296296  0.000000
 0.293500  2.296296  0.148148  0.592593  0.000000
 0.295750  2.518519  0.222222  0.518519  0.000000
 0.298000  3.555556  0.296296  0.666667  0.166834
 0.300250  2.296296  0.296296  1.407407  0.000000
 0.302500  2.518519  0.222222  0.740741  0.333667
 0.304750  2.000000  0.296296  0.814815  0.083417
 0.307000  3.185185  0.074074  1.111111  0.166834
 0.309250  2.370370  0.296296  0.592593  0.000000
 0.311500  2.370370  0.074074  1.111111  0.083417
 0.313750  1.703704  0.370370  0.814815  0.083417
 0.316000  2.074074  0.444444  1.259259  0.083417
 0.318250  2.296296  0.370370  1.259259  0.166834
 0.320500  1.777778  0.222222  0.666667  0.166834
 0.322750  2.148148  0.518519  1.407407  0.083417
 0.325000  2.444444  0.370370  1.333333  0.166834
 0.327250  2.000000  0.222222  1.555556  0.083417
 0.329500  1.703704  0.148148  1.185185  0.417084
 0.331750  2.296296  0.444444  1.703704  0.083417
 0.334000  2.000000  0.296296  1.259259  0.333667
 0.336250  2.444444  0.518519  1.259259  0.083417
 0.338500  2.148148  0.074074  1.777778  0.250250
 0.340750  2.444444  0.444444  1.777778  0.250250
 0.343000  1.851852  0.592593  1.333333  0.166834
 0.345250  2.296296  0.666667  1.185185  0.083417
 0.347500  2.444444  0.518519  2.000000  0.166834
 0.349750  1.925926  0.444444  1.333333  0.166834
 0.352000  3.111111  0.370370  1.259259  0.000000
 0.354250  1.111111  0.666667  2.222222  0.000000
 0.356500  1.851852  0.222222  2.148148  0.333667
 0.358750  2.740741  0.666667  1.925926  0.083417
 0.361000  2.148148  0.296296  2.074074  0.166834
 0.363250  3.333333  0.592593  1.111111  0.250250
 0.365500  2.740741  0.148148  1.925926  0.166834
 0.367750  2.592593  0.444444  2.000000  0.417084
 0.370000  2.666667  0.444444  1.629630  0.166834
 0.372250  2.148148  0.444444  2.222222  0.083417
 0.374500  2.518519  0.666667  2.000000  0.250250
 0.376750  2.222222  0.814815  1.703704  0.000000
 0.379000  2.222222  0.296296  1.925926  0.083417
 0.381250  2.814815  0.740741  1.925926  0.083417
 0.383500  2.222222  0.444444  0.740741  0.166834
 0.385750  1.925926  0.666667  1.925926  0.166834
 0.388000  2.370370  0.592593  2.000000  0.000000
 0.390250  3.111111  0.444444  1.555556  0.166834
 0.392500  2.444444  0.888889  1.629630  0.166834
 0.394750  2.222222  0.592593  1.333333  0.417084
 0.397000  2.740741  0.888889  1.333333  0.500501
 0.399250  2.296296  0.592593  2.000000  0.583917
 0.401500  1.925926  0.444444  1.925926  0.083417
 0.403750  2.000000  0.962963  0.666667  0.250250
 0.406000  2.074074  0.370370  2.370370  0.583917
 0.408250  2.296296  0.888889  1.629630  0.583917
 0.410500  2.296296  1.629630  1.629630  0.417084
 0.412750  2.962963  0.888889  2.444444  0.083417
 0.415000  2.592593  0.888889  1.185185  0.500501
 0.417250  2.592593  1.037037  2.074074  0.333667
 0.419500  2.962963  1.481481  1.333333  0.417084
 0.421750  2.444444  0.592593  1.777778  0.417084
 0.424000  2.370370  1.407407  2.000000  0.250250
 0.426250  1.407407  0.814815  1.333333  0.166834
 0.428500  2.888889  1.333333  1.185185  0.750751
 0.430750  2.888889  1.259259  1.925926  0.750751
 0.433000  3.037037  1.925926  1.851852  0.500501
 0.435250  2.444444  1.259259  1.333333  1.084418
 0.437500  3.333333  1.407407  1.185185  1.334668
 0.439750  4.000000  1.481481  1.851852  0.583917
 0.442000  2.814815  2.296296  1.703704  0.750751
 0.444250  2.148148  1.925926  1.629630  1.001001
 0.446500  2.000000  1.851852  1.629630  1.001001
 0.448750  2.296296  1.037037  2.074074  1.334668
 0.451000  2.370370  0.814815  2.148148  0.917584
 0.453250  2.814815  1.037037  1.925926  0.667334
 0.455500  2.074074  1.185185  1.333333  0.917584
 0.457750  2.000000  0.888889  1.259259  1.334668
 0.460000  2.370370  1.037037  1.407407  1.084418
 0.462250  2.148148  1.259259  1.407407  0.750751
 0.464500  2.666667  1.185185  1.925926  0.917584
 0.466750  2.444444  0.962963  1.555556  1.167835
 0.469000  2.148148  1.185185  2.074074  1.167835
 0.471250  1.629630  0.740741  2.000000  1.418085
 0.473500  2.518519  1.407407  1.481481  1.167835
 0.475750  2.148148  1.111111  1.481481  1.084418
 0.478000  2.962963  1.111111  2.444444  2.168836
 0.480250  2.444444  1.851852  1.629630  2.002002
 0.482500  2.222222  1.703704  1.777778  1.501502
 0.484750  1.925926  1.185185  1.407407  1.751752
 0.487000  1.925926  1.111111  1.851852  1.334668
 0.489250  3.037037  2.666667  1.481481  2.002002
 0.491500  2.518519  1.703704  2.370370  1.751752
 0.493750  2.148148  1.703704  1.777778  1.751752
 0.496000  1.777778  1.259259  1.407407  1.668335
 0.498250  1.111111  1.555556  2.074074  2.335669
 0.500500  1.259259  1.111111  1.777778  2.168836
 0.502750  1.259259  1.703704  2.148148  1.751752
 0.505000  0.814815  1.777778  3.407407  2.669336
 0.507250  1.185185  2.000000  1.629630  1.751752
 0.509500  0.814815  1.925926  1.925926  2.252252
 0.511750  1.333333  1.407407  2.222222  3.253253
 0.514000  1.185185  0.962963  2.592593  2.752753
 0.516250  1.259259  1.037037  2.148148  2.335669
 0.518500  1.481481  1.481481  2.148148  2.585919
 0.520750  1.629630  1.185185  2.370370  2.085419
 0.523000  1.037037  1.851852  2.148148  2.919586
 0.525250  0.814815  1.481481  2.888889  2.252252
 0.527500  0.888889  0.888889  3.111111  3.169837
 0.529750  1.259259  1.333333  2.074074  2.752753
 0.532000  0.740741  1.407407  2.814815  3.670337
 0.534250  1.185185  1.629630  3.037037  3.670337
 0.536500  0.962963  1.185185  3.259259  3.753754
 0.538750  1.333333  1.555556  2.222222  3.420087
 0.541000  1.555556  1.777778  2.814815  3.086420
 0.543250  1.111111  2.148148  2.370370  3.169837
 0.545500  1.407407  1.703704  2.888889  3.586920
 0.547750  1.333333  0.888889  3.037037  3.003003
 0.550000  1.185185  1.703704  3.185185  3.336670
 0.552250  1.333333  1.777778  2.740741  3.920587
 0.554500  1.333333  2.148148  1.851852  4.421088
 0.556750  1.629630  1.333333  3.481481  4.254254
 0.559000  1.185185  1.777778  2.222222  4.087421
 0.561250  0.814815  1.407407  2.296296  3.837171
 0.563500  0.740741  1.259259  2.888889  4.337671
 0.565750  1.333333  2.000000  3.407407  4.421088
 0.568000  0.740741  1.259259  4.000000  3.837171
 0.570250  0.962963  1.185185  2.592593  4.087421
 0.572500  0.592593  1.629630  4.148148  3.920587
 0.574750  0.518519  1.259259  3.333333  4.421088
 0.577000  0.740741  1.555556  3.481481  3.003003
 0.579250  0.592593  2.592593  3.481481  5.088422
 0.581500  0.740741  2.148148  3.777778  3.586920
 0.583750  0.962963  2.370370  2.370370  4.170838
 0.586000  0.888889  2.074074  2.592593  4.504505
 0.588250  0.518519  1.407407  2.888889  4.087421
 0.590500  0.666667  2.000000  3.111111  4.421088
 0.592750  0.518519  2.148148  2.888889  5.005005
 0.595000  0.888889  1.851852  3.629630  4.004004
 0.597250  0.666667  1.851852  3.333333  4.337671
 0.599500  1.037037  2.148148  2.666667  4.921588
 0.601750  0.740741  1.703704  3.259259  4.838172
 0.604000  0.888889  3.259259  4.000000  4.671338
 0.606250  0.962963  3.037037  3.481481  5.338672
 0.608500  1.185185  2.148148  2.740741  5.255255
 0.610750  0.740741  2.296296  3.185185  2.836170
 0.613000  0.740741  2.000000  3.259259  4.170838
 0.615250  1.111111  2.740741  2.962963  3.920587
 0.617500  1.259259  2.518519  3.185185  3.253253
 0.619750  1.259259  3.037037  3.185185  3.753754
 0.622000  1.037037  2.814815  3.111111  3.837171
 0.624250  1.185185  2.444444  3.629630  4.337671
 0.626500  0.740741  3.259259  2.814815  4.421088
 0.628750  0.518519  2.888889  3.407407  4.004004
 0.631000  1.185185  2.962963  3.555556  3.753754
 0.633250  1.037037  3.037037  3.185185  4.087421
 0.635500  1.333333  3.185185  3.333333  6.256256
 0.637750  1.037037  2.814815  2.666667  4.087421
 0.640000  0.518519  3.407407  3.037037  4.170838
 0.642250  0.740741  4.000000  2.740741  4.170838
 0.644500  1.185185  4.592593  3.185185  3.670337
 0.646750  1.037037  6.592593  2.444444  4.004004
 0.649000  0.444444  3.185185  2.814815  4.004004
 0.651250  1.037037  4.000000  2.666667  3.837171
 0.653500  0.814815  3.629630  2.666667  3.003003
 0.655750  0.814815  3.037037  3.407407  4.421088
 0.658000  1.481481  2.740741  3.185185  4.004004
 0.660250  0.814815  3.185185  3.407407  3.920587
 0.662500  1.481481  2.666667  2.370370  4.004004
 0.664750  1.481481  3.481481  2.000000  3.503504
 0.667000  1.037037  3.555556  1.407407  3.003003
 0.669250  1.185185  2.740741  2.296296  2.836170
 0.671500  0.888889  2.296296  1.703704  2.836170
 0.673750  1.629630  2.740741  1.629630  2.669336
 0.676000  1.555556  3.185185  1.555556  3.253253
 0.678250  1.111111  3.185185  1.851852  2.919586
 0.680500  1.555556  4.000000  1.851852  4.254254
 0.682750  2.518519  3.555556  1.851852  3.253253
 0.685000  2.000000  3.037037  2.518519  2.836170
 0.687250  2.000000  3.333333  1.555556  1.167835
 0.689500  2.000000  2.888889  2.888889  2.585919
 0.691750  1.703704  3.037037  1.481481  2.085419
 0.694000  1.925926  3.407407  1.777778  1.668335
 0.696250  1.925926  2.592593  2.370370  3.086420
 0.698500  1.259259  2.962963  1.407407  3.336670
 0.700750  1.629630  2.962963  1.851852  1.251251
 0.703000  2.000000  2.740741  2.296296  1.751752
 0.705250  1.851852  2.740741  1.481481  1.418085
 0.707500  1.629630  3.111111  0.888889  1.751752
 0.709750  1.777778  2.814815  1.777778  2.335669
 0.712000  1.851852  3.407407  1.185185  1.084418
 0.714250  1.925926  3.407407  1.333333  1.418085
 0.716500  2.296296  3.259259  1.333333  1.167835
 0.718750  2.740741  3.259259  1.555556  1.167835
 0.721000  2.222222  3.037037  0.814815  1.418085
 0.723250  1.629630  3.407407  0.888889  1.584918
 0.725500  2.370370  3.555556  1.555556  1.668335
 0.727750  2.370370  2.592593  1.629630  0.917584
 0.730000  1.851852  2.962963  1.333333  1.167835
 0.732250  3.037037  3.629630  0.962963  0.750751
 0.734500  3.259259  3.925926  1.407407  0.750751
 0.736750  3.111111  4.074074  0.962963  1.668335
 0.739000  5.037037  4.000000  0.444444  1.167835
 0.741250  4.740741  3.777778  0.444444  1.918585
 0.743500  5.925926  4.592593  0.814815  1.084418
 0.745750  4.444444  4.074074  0.592593  1.334668
 0.748000  1.185185  4.074074  1.037037  0.834168
 0.750250  0.888889  3.481481  0.444444  1.167835
 0.752500  0.444444  3.333333  0.666667  0.750751
 0.754750  0.666667  3.407407  0.888889  0.500501
 0.757000  0.592593  2.814815  0.740741  0.583917
 0.759250  1.259259  4.148148  0.666667  1.501502
 0.761500  0.962963  4.074074  0.666667  0.750751
 0.763750  0.666667  4.074074  0.370370  1.584918
 0.766000  0.666667  4.370370  1.111111  0.667334
 0.768250  0.666667  3.629630  0.740741  0.917584
 0.770500  0.518519  2.518519  0.740741  1.668335
 0.772750  0.222222  2.814815  0.518519  0.750751
 0.775000  0.444444  2.888889  0.148148  0.417084
 0.777250  0.814815  3.333333  0.592593  0.917584
 0.779500  0.814815  3.037037  0.518519  1.167835
 0.781750  0.444444  3.259259  0.518519  0.834168
 0.784000  0.518519  2.592593  0.666667  1.334668
 0.786250  0.222222  3.851852  0.740741  1.167835
 0.788500  0.666667  3.259259  0.518519  0.750751
 0.790750  0.518519  3.259259  0.444444  0.583917
 0.793000  0.444444  2.000000  0.740741  1.167835
 0.795250  0.592593  1.481481  0.296296  0.583917
 0.797500  0.296296  0.370370  0.148148  0.500501
 0.799750  0.444444  0.888889  0.000000  1.084418
 0.802000  0.370370  0.518519  0.296296  0.750751
 0.804250  0.666667  0.296296  0.296296  0.500501
 0.806500  0.296296  0.148148  0.666667  1.001001
 0.808750  0.740741  0.222222  0.000000  0.417084
 0.811000  0.296296  0.222222  0.370370  0.750751
 0.813250  0.592593  0.444444  0.296296  1.001001
 0.815500  0.444444  0.296296  0.000000  0.917584
 0.817750  0.814815  0.148148  0.148148  0.667334
 0.820000  0.814815  0.296296  0.148148  0.583917
 0.822250  0.370370  0.370370  0.074074  0.834168
 0.824500  0.666667  0.444444  0.000000  0.750751
 0.826750  0.592593  0.000000  0.000000  1.251251
 0.829000  0.370370  0.148148  0.000000  0.166834
 0.831250  0.518519  0.074074  0.074074  0.750751
 0.833500  0.370370  0.148148  0.000000  0.750751
 0.835750  0.222222  0.222222  0.000000  0.500501
 0.838000  0.740741  0.074074  0.000000  0.166834
 0.840250  0.370370  0.074074  0.000000  0.917584
 0.842500  0.444444  0.074074  0.074074  0.750751
 0.844750  0.370370  0.148148  0.000000  1.001001
 0.847000  0.740741  0.370370  0.000000  0.667334
 0.849250  0.296296  0.296296  0.000000  0.500501
 0.851500  0.592593  0.000000  0.074074  0.166834
 0.853750  0.518519  0.000000  0.000000  0.000000
 0.856000  0.370370  0.222222  0.000000  0.333667
 0.858250  0.370370  0.074074  0.000000  0.417084
 0.860500  0.518519  0.074074  0.000000  0.000000
 0.862750  0.222222  0.148148  0.000000  0.250250
 0.865000  0.222222  0.148148  0.000000  0.083417
 0.867250  0.666667  0.148148  0.000000  0.166834
 0.869500  0.148148  0.074074  0.000000  0.000000
 0.871750  0.148148  0.148148  0.000000  0.250250
 0.874000  0.000000  0.148148  0.000000  0.083417
 0.876250  0.370370  0.222222  0.000000  0.250250
 0.878500  0.740741  0.296296  0.000000  0.000000
 0.880750  0.444444  0.000000  0.074074  0.083417
 0.883000  0.370370  0.074074  0.000000  0.166834
 0.885250  0.370370  0.148148  0.148148  0.083417
 0.887500  0.814815  0.222222  0.000000  0.000000
 0.889750  0.296296  0.000000  0.000000  0.000000
 0.892000  0.592593  0.074074  0.000000  0.417084
 0.894250  0.518519  0.074074  0.000000  0.000000
 0.896500  0.444444  0.000000  0.000000  0.166834
 0.898750  0.296296  0.074074  0.000000  0.166834
 0.901000  0.370370  0.148148  0.000000  0.333667
 0.903250  0.296296  0.074074  0.000000  0.166834
 0.905500  0.444444  0.000000  0.000000  0.083417
 0.907750  0.370370  0.148148  0.074074  0.083417
 0.910000  0.074074  0.074074  0.000000  0.083417
 0.912250  0.518519  0.074074  0.000000  0.083417
 0.914500  0.370370  0.074074  0.000000  0.417084
 0.916750  0.148148  0.000000  0.000000  0.083417
 0.919000  0.296296  0.000000  0.074074  0.083417
 0.921250  0.148148  0.000000  0.000000  0.333667
 0.923500  0.296296  0.074074  0.000000  0.083417
 0.925750  0.074074  0.000000  0.000000  0.166834
 0.928000  0.370370  0.074074  0.000000  0.083417
 0.930250  0.000000  0.222222  0.000000  0.083417
 0.932500  0.296296  0.148148  0.000000  0.000000
 0.934750  0.074074  0.000000  0.000000  0.083417
 0.937000  0.074074  0.148148  0.000000  0.083417
 0.939250  0.074074  0.074074  0.000000  0.166834
 0.941500  0.148148  0.074074  0.000000  0.166834
 0.943750  0.000000  0.074074  0.000000  0.000000
 0.946000  0.148148  0.000000  0.000000  0.000000
 0.948250  0.222222  0.074074  0.000000  0.000000
 0.950500  0.148148  0.000000  0.000000  0.000000
 0.952750  0.222222  0.074074  0.074074  0.000000
 0.955000  0.000000  0.148148  0.000000  0.166834
 0.957250  0.148148  0.074074  0.000000  0.000000
 0.959500  0.000000  0.000000  0.000000  0.000000
 0.961750  0.074074  0.074074  0.000000  0.083417
 0.964000  0.148148  0.148148  0.000000  0.000000
 0.966250  0.222222  0.000000  0.000000  0.000000
 0.968500  0.000000  0.000000  0.000000  0.000000
 0.970750  0.074074  0.000000  0.000000  0.000000
 0.973000  0.074074  0.000000  0.000000  0.000000
 0.975250  0.148148  0.000000  0.000000  0.000000
 0.977500  0.000000  0.148148  0.000000  0.000000
 0.979750  0.000000  0.000000  0.000000  0.000000
 0.982000  0.000000  0.000000  0.000000  0.000000
 0.984250  0.000000  0.000000  0.000000  0.000000
 0.986500  0.148148  0.000000  0.000000  0.000000
 0.988750  0.000000  0.000000  0.000000  0.000000
 0.991000  0.000000  0.074074  0.000000  0.000000
 0.993250  0.000000  0.074074  0.000000  0.000000
 0.995500  0.000000  0.000000  0.000000  0.000000
 0.997750  0.000000  0.000000  0.000000  0.000000
 1.000000  


==> anc/Figure12a.txt <==
#alpha     W/J=0.1   W/J=2.1   W/J=4.1   W/J=6.1   W/J=8.1   W/J=10.1  
 1.000000  0.566135  1.562914  1.790419  1.791150  1.754733  1.715356
 2.000000  0.545946  0.991672  1.068232  1.066890  1.060988  1.055706
 3.000000  0.531054  0.830161  0.942618  0.955208  0.963552  0.969279
 4.000000  0.519145  0.710099  0.844639  0.869684  0.890313  0.905295
 5.000000  0.509262  0.579643  0.690427  0.722188  0.751497  0.775494
 6.000000  0.500628  0.412217  0.311965  0.299476  0.312958  0.331504
 7.000000  0.492412  0.304945  0.169913  0.148788  0.139154  0.133509
 8.000000  0.484573  0.222789  0.090822  0.075515  0.066919  0.061437
 9.000000  0.476691  0.160598  0.048102  0.038441  0.032850  0.029067
 10.000000  0.468489  0.111753  0.025201  0.019447  0.016193  0.014067
 11.000000  0.459228  0.072761  0.012443  0.009370  0.007726  0.006639
 12.000000  0.446436  0.040448  0.005218  0.003842  0.003117  0.002647


==> anc/Figure12b.txt <==
#alpha     W/J=0.1   W/J=2.1   W/J=4.1   W/J=6.1   W/J=8.1   W/J=10.1  
 1.000000  0.651058  1.818666  2.076763  2.062726  2.006034  1.950925
 2.000000  0.610374  1.111994  1.122146  1.113393  1.105962  1.101801
 3.000000  0.580011  0.926718  0.993538  0.997106  0.999833  1.001606
 4.000000  0.555977  0.785817  0.895195  0.908899  0.920829  0.929163
 5.000000  0.534180  0.631177  0.738006  0.759225  0.781512  0.797553
 6.000000  0.513797  0.285426  0.112733  0.113848  0.150006  0.188190
 7.000000  0.492376  0.181082  0.040877  0.030614  0.024979  0.021832
 8.000000  0.466263  0.113364  0.013839  0.009612  0.007412  0.006181
 9.000000  0.443091  0.070017  0.004616  0.003102  0.002342  0.001881
 10.000000  0.411414  0.042435  0.001604  0.001041  0.000771  0.000616
 11.000000  0.385606  0.023453  0.000541  0.000345  0.000254  0.000200
 12.000000  0.355853  0.009853  0.000141  0.000089  0.000065  0.000051


==> anc/Figure13a.txt <==
#bins      L=12    
 0.000000  0.000000
 0.007500  0.000000
 0.015000  0.000000
 0.022500  0.001852
 0.030000  0.001852
 0.037500  0.012963
 0.045000  0.016667
 0.052500  0.018519
 0.060000  0.020370
 0.067500  0.024074
 0.075000  0.027778
 0.082500  0.074074
 0.090000  0.077778
 0.097500  0.101852
 0.105000  0.133333
 0.112500  0.135185
 0.120000  0.146296
 0.127500  0.161111
 0.135000  0.187037
 0.142500  0.198148
 0.150000  0.262963
 0.157500  0.248148
 0.165000  0.322222
 0.172500  0.346296
 0.180000  0.287037
 0.187500  0.392593
 0.195000  0.448148
 0.202500  0.466667
 0.210000  0.498148
 0.217500  0.587037
 0.225000  0.575926
 0.232500  0.620370
 0.240000  0.740741
 0.247500  0.740741
 0.255000  0.881481
 0.262500  0.907407
 0.270000  1.101852
 0.277500  1.105556
 0.285000  1.142593
 0.292500  1.225926
 0.300000  1.264815
 0.307500  1.377778
 0.315000  1.498148
 0.322500  1.570370
 0.330000  1.714815
 0.337500  1.811111
 0.345000  1.857407
 0.352500  2.024074
 0.360000  2.144444
 0.367500  2.277778
 0.375000  2.225926
 0.382500  2.374074
 0.390000  2.527778
 0.397500  2.609259
 0.405000  2.766667
 0.412500  2.685185
 0.420000  2.831481
 0.427500  2.690741
 0.435000  2.672222
 0.442500  2.764815
 0.450000  2.761111
 0.457500  2.670370
 0.465000  2.892593
 0.472500  2.781481
 0.480000  2.551852
 0.487500  2.409259
 0.495000  2.546296
 0.502500  2.535185
 0.510000  2.477778
 0.517500  2.279630
 0.525000  2.372222
 0.532500  2.209259
 0.540000  2.098148
 0.547500  2.007407
 0.555000  1.829630
 0.562500  1.803704
 0.570000  1.687037
 0.577500  1.709259
 0.585000  1.614815
 0.592500  1.561111
 0.600000  1.416667
 0.607500  1.388889
 0.615000  1.311111
 0.622500  1.311111
 0.630000  1.251852
 0.637500  1.174074
 0.645000  1.014815
 0.652500  1.081481
 0.660000  1.061111
 0.667500  0.951852
 0.675000  0.924074
 0.682500  0.835185
 0.690000  0.774074
 0.697500  0.809259
 0.705000  0.707407
 0.712500  0.737037
 0.720000  0.635185
 0.727500  0.544444
 0.735000  0.544444
 0.742500  0.555556
 0.750000  0.492593
 0.757500  0.551852
 0.765000  0.459259
 0.772500  0.418519
 0.780000  0.407407
 0.787500  0.372222
 0.795000  0.418519
 0.802500  0.390741
 0.810000  0.331481
 0.817500  0.377778
 0.825000  0.283333
 0.832500  0.303704
 0.840000  0.261111
 0.847500  0.272222
 0.855000  0.262963
 0.862500  0.257407
 0.870000  0.216667
 0.877500  0.250000
 0.885000  0.200000
 0.892500  0.201852
 0.900000  0.200000
 0.907500  0.190741
 0.915000  0.157407
 0.922500  0.179630
 0.930000  0.155556
 0.937500  0.140741
 0.945000  0.181481
 0.952500  0.146296
 0.960000  0.151852
 0.967500  0.125926
 0.975000  0.133333
 0.982500  0.109259
 0.990000  0.112963
 0.997500  0.107407
 1.005000  0.088889
 1.012500  0.098148
 1.020000  0.074074
 1.027500  0.066667
 1.035000  0.087037
 1.042500  0.112963
 1.050000  0.094444
 1.057500  0.079630
 1.065000  0.087037
 1.072500  0.088889
 1.080000  0.061111
 1.087500  0.061111
 1.095000  0.079630
 1.102500  0.066667
 1.110000  0.046296
 1.117500  0.051852
 1.125000  0.053704
 1.132500  0.040741
 1.140000  0.061111
 1.147500  0.057407
 1.155000  0.040741
 1.162500  0.044444
 1.170000  0.033333
 1.177500  0.040741
 1.185000  0.040741
 1.192500  0.044444
 1.200000  0.029630
 1.207500  0.031481
 1.215000  0.042593
 1.222500  0.031481
 1.230000  0.020370
 1.237500  0.033333
 1.245000  0.018519
 1.252500  0.031481
 1.260000  0.025926
 1.267500  0.022222
 1.275000  0.020370
 1.282500  0.031481
 1.290000  0.022222
 1.297500  0.022222
 1.305000  0.029630
 1.312500  0.027778
 1.320000  0.031481
 1.327500  0.024074
 1.335000  0.016667
 1.342500  0.027778
 1.350000  0.020370
 1.357500  0.012963
 1.365000  0.016667
 1.372500  0.014815
 1.380000  0.011111
 1.387500  0.020370
 1.395000  0.022222
 1.402500  0.016667
 1.410000  0.018519
 1.417500  0.014815
 1.425000  0.005556
 1.432500  0.005556
 1.440000  0.016667
 1.447500  0.007407
 1.455000  0.018519
 1.462500  0.012963
 1.470000  0.012963
 1.477500  0.009259
 1.485000  0.014815
 1.492500  0.005556
 1.500000  0.003704
 1.507500  0.009259
 1.515000  0.003704
 1.522500  0.005556
 1.530000  0.009259
 1.537500  0.007407
 1.545000  0.007407
 1.552500  0.012963
 1.560000  0.001852
 1.567500  0.009259
 1.575000  0.007407
 1.582500  0.005556
 1.590000  0.007407
 1.597500  0.003704
 1.605000  0.003704
 1.612500  0.012963
 1.620000  0.005556
 1.627500  0.001852
 1.635000  0.007407
 1.642500  0.003704
 1.650000  0.009259
 1.657500  0.003704
 1.665000  0.005556
 1.672500  0.005556
 1.680000  0.003704
 1.687500  0.012963
 1.695000  0.009259
 1.702500  0.001852
 1.710000  0.000000
 1.717500  0.003704
 1.725000  0.003704
 1.732500  0.003704
 1.740000  0.001852
 1.747500  0.000000
 1.755000  0.001852
 1.762500  0.003704
 1.770000  0.001852
 1.777500  0.003704
 1.785000  0.001852
 1.792500  0.001852
 1.800000  0.003704
 1.807500  0.005556
 1.815000  0.000000
 1.822500  0.003704
 1.830000  0.000000
 1.837500  0.001852
 1.845000  0.001852
 1.852500  0.000000
 1.860000  0.000000
 1.867500  0.000000
 1.875000  0.000000
 1.882500  0.001852
 1.890000  0.003704
 1.897500  0.000000
 1.905000  0.000000
 1.912500  0.001852
 1.920000  0.000000
 1.927500  0.000000
 1.935000  0.000000
 1.942500  0.000000
 1.950000  0.000000
 1.957500  0.000000
 1.965000  0.000000
 1.972500  0.000000
 1.980000  0.000000
 1.987500  0.000000
 1.995000  0.000000
 2.002500  0.000000
 2.010000  0.000000
 2.017500  0.000000
 2.025000  0.000000
 2.032500  0.000000
 2.040000  0.000000
 2.047500  0.000000
 2.055000  0.000000
 2.062500  0.000000
 2.070000  0.000000
 2.077500  0.000000
 2.085000  0.000000
 2.092500  0.000000
 2.100000  0.000000
 2.107500  0.000000
 2.115000  0.000000
 2.122500  0.000000
 2.130000  0.000000
 2.137500  0.000000
 2.145000  0.000000
 2.152500  0.000000
 2.160000  0.000000
 2.167500  0.000000
 2.175000  0.000000
 2.182500  0.000000
 2.190000  0.000000
 2.197500  0.000000
 2.205000  0.000000
 2.212500  0.000000
 2.220000  0.000000
 2.227500  0.000000
 2.235000  0.000000
 2.242500  0.000000
 2.250000  0.000000
 2.257500  0.000000
 2.265000  0.000000
 2.272500  0.000000
 2.280000  0.000000
 2.287500  0.000000
 2.295000  0.000000
 2.302500  0.000000
 2.310000  0.000000
 2.317500  0.000000
 2.325000  0.000000
 2.332500  0.000000
 2.340000  0.000000
 2.347500  0.000000
 2.355000  0.000000
 2.362500  0.000000
 2.370000  0.000000
 2.377500  0.000000
 2.385000  0.000000
 2.392500  0.000000
 2.400000  0.000000
 2.407500  0.000000
 2.415000  0.000000
 2.422500  0.000000
 2.430000  0.000000
 2.437500  0.000000
 2.445000  0.000000
 2.452500  0.000000
 2.460000  0.000000
 2.467500  0.000000
 2.475000  0.000000
 2.482500  0.000000
 2.490000  0.000000
 2.497500  0.000000
 2.505000  0.000000
 2.512500  0.000000
 2.520000  0.000000
 2.527500  0.000000
 2.535000  0.000000
 2.542500  0.000000
 2.550000  0.000000
 2.557500  0.000000
 2.565000  0.000000
 2.572500  0.000000
 2.580000  0.000000
 2.587500  0.000000
 2.595000  0.000000
 2.602500  0.000000
 2.610000  0.000000
 2.617500  0.000000
 2.625000  0.000000
 2.632500  0.000000
 2.640000  0.000000
 2.647500  0.000000
 2.655000  0.000000
 2.662500  0.000000
 2.670000  0.000000
 2.677500  0.000000
 2.685000  0.000000
 2.692500  0.000000
 2.700000  0.000000
 2.707500  0.000000
 2.715000  0.000000
 2.722500  0.000000
 2.730000  0.000000
 2.737500  0.000000
 2.745000  0.000000
 2.752500  0.000000
 2.760000  0.000000
 2.767500  0.000000
 2.775000  0.000000
 2.782500  0.000000
 2.790000  0.000000
 2.797500  0.000000
 2.805000  0.000000
 2.812500  0.000000
 2.820000  0.000000
 2.827500  0.000000
 2.835000  0.000000
 2.842500  0.000000
 2.850000  0.000000
 2.857500  0.000000
 2.865000  0.000000
 2.872500  0.000000
 2.880000  0.000000
 2.887500  0.000000
 2.895000  0.000000
 2.902500  0.000000
 2.910000  0.000000
 2.917500  0.000000
 2.925000  0.000000
 2.932500  0.000000
 2.940000  0.000000
 2.947500  0.000000
 2.955000  0.000000
 2.962500  0.000000
 2.970000  0.000000
 2.977500  0.000000
 2.985000  0.000000
 2.992500  0.000000
 3.000000  


==> anc/Figure13b.txt <==
#bins      L=12    
 0.000000  0.005556
 0.007500  0.038889
 0.015000  0.066667
 0.022500  0.118519
 0.030000  0.142593
 0.037500  0.179630
 0.045000  0.190741
 0.052500  0.200000
 0.060000  0.251852
 0.067500  0.259259
 0.075000  0.292593
 0.082500  0.327778
 0.090000  0.335185
 0.097500  0.342593
 0.105000  0.446296
 0.112500  0.416667
 0.120000  0.427778
 0.127500  0.446296
 0.135000  0.496296
 0.142500  0.474074
 0.150000  0.535185
 0.157500  0.592593
 0.165000  0.638889
 0.172500  0.705556
 0.180000  0.661111
 0.187500  0.790741
 0.195000  0.790741
 0.202500  0.794444
 0.210000  0.809259
 0.217500  0.946296
 0.225000  1.038889
 0.232500  1.009259
 0.240000  1.135185
 0.247500  1.140741
 0.255000  1.181481
 0.262500  1.281481
 0.270000  1.342593
 0.277500  1.292593
 0.285000  1.444444
 0.292500  1.474074
 0.300000  1.422222
 0.307500  1.540741
 0.315000  1.579630
 0.322500  1.625926
 0.330000  1.681481
 0.337500  1.846296
 0.345000  1.698148
 0.352500  1.812963
 0.360000  1.701852
 0.367500  1.922222
 0.375000  1.994444
 0.382500  1.862963
 0.390000  1.883333
 0.397500  2.009259
 0.405000  1.914815
 0.412500  1.890741
 0.420000  1.922222
 0.427500  1.968519
 0.435000  1.979630
 0.442500  2.114815
 0.450000  1.835185
 0.457500  1.981481
 0.465000  1.953704
 0.472500  1.853704
 0.480000  1.818519
 0.487500  1.874074
 0.495000  1.835185
 0.502500  1.844444
 0.510000  1.764815
 0.517500  1.825926
 0.525000  1.705556
 0.532500  1.698148
 0.540000  1.609259
 0.547500  1.672222
 0.555000  1.527778
 0.562500  1.574074
 0.570000  1.529630
 0.577500  1.531481
 0.585000  1.442593
 0.592500  1.466667
 0.600000  1.385185
 0.607500  1.298148
 0.615000  1.324074
 0.622500  1.233333
 0.630000  1.214815
 0.637500  1.151852
 0.645000  1.148148
 0.652500  1.142593
 0.660000  1.116667
 0.667500  1.001852
 0.675000  1.024074
 0.682500  0.944444
 0.690000  0.903704
 0.697500  0.950000
 0.705000  0.977778
 0.712500  0.818519
 0.720000  0.785185
 0.727500  0.731481
 0.735000  0.766667
 0.742500  0.705556
 0.750000  0.679630
 0.757500  0.692593
 0.765000  0.629630
 0.772500  0.625926
 0.780000  0.531481
 0.787500  0.555556
 0.795000  0.509259
 0.802500  0.466667
 0.810000  0.479630
 0.817500  0.481481
 0.825000  0.409259
 0.832500  0.418519
 0.840000  0.412963
 0.847500  0.411111
 0.855000  0.385185
 0.862500  0.392593
 0.870000  0.350000
 0.877500  0.364815
 0.885000  0.307407
 0.892500  0.305556
 0.900000  0.266667
 0.907500  0.255556
 0.915000  0.257407
 0.922500  0.225926
 0.930000  0.244444
 0.937500  0.222222
 0.945000  0.250000
 0.952500  0.218519
 0.960000  0.222222
 0.967500  0.200000
 0.975000  0.175926
 0.982500  0.166667
 0.990000  0.162963
 0.997500  0.168519
 1.005000  0.138889
 1.012500  0.144444
 1.020000  0.133333
 1.027500  0.166667
 1.035000  0.148148
 1.042500  0.135185
 1.050000  0.133333
 1.057500  0.105556
 1.065000  0.112963
 1.072500  0.112963
 1.080000  0.098148
 1.087500  0.092593
 1.095000  0.087037
 1.102500  0.092593
 1.110000  0.105556
 1.117500  0.090741
 1.125000  0.092593
 1.132500  0.081481
 1.140000  0.066667
 1.147500  0.081481
 1.155000  0.072222
 1.162500  0.070370
 1.170000  0.087037
 1.177500  0.051852
 1.185000  0.055556
 1.192500  0.068519
 1.200000  0.068519
 1.207500  0.061111
 1.215000  0.050000
 1.222500  0.040741
 1.230000  0.053704
 1.237500  0.048148
 1.245000  0.048148
 1.252500  0.050000
 1.260000  0.033333
 1.267500  0.027778
 1.275000  0.044444
 1.282500  0.025926
 1.290000  0.046296
 1.297500  0.042593
 1.305000  0.040741
 1.312500  0.027778
 1.320000  0.033333
 1.327500  0.029630
 1.335000  0.035185
 1.342500  0.029630
 1.350000  0.038889
 1.357500  0.029630
 1.365000  0.033333
 1.372500  0.035185
 1.380000  0.038889
 1.387500  0.012963
 1.395000  0.040741
 1.402500  0.022222
 1.410000  0.029630
 1.417500  0.024074
 1.425000  0.016667
 1.432500  0.020370
 1.440000  0.020370
 1.447500  0.024074
 1.455000  0.022222
 1.462500  0.033333
 1.470000  0.012963
 1.477500  0.016667
 1.485000  0.005556
 1.492500  0.018519
 1.500000  0.011111
 1.507500  0.014815
 1.515000  0.018519
 1.522500  0.005556
 1.530000  0.009259
 1.537500  0.012963
 1.545000  0.014815
 1.552500  0.007407
 1.560000  0.011111
 1.567500  0.009259
 1.575000  0.014815
 1.582500  0.014815
 1.590000  0.011111
 1.597500  0.005556
 1.605000  0.011111
 1.612500  0.012963
 1.620000  0.016667
 1.627500  0.018519
 1.635000  0.007407
 1.642500  0.007407
 1.650000  0.009259
 1.657500  0.011111
 1.665000  0.007407
 1.672500  0.011111
 1.680000  0.007407
 1.687500  0.014815
 1.695000  0.009259
 1.702500  0.012963
 1.710000  0.012963
 1.717500  0.001852
 1.725000  0.005556
 1.732500  0.011111
 1.740000  0.007407
 1.747500  0.005556
 1.755000  0.003704
 1.762500  0.005556
 1.770000  0.007407
 1.777500  0.009259
 1.785000  0.005556
 1.792500  0.007407
 1.800000  0.005556
 1.807500  0.005556
 1.815000  0.000000
 1.822500  0.009259
 1.830000  0.003704
 1.837500  0.007407
 1.845000  0.005556
 1.852500  0.003704
 1.860000  0.003704
 1.867500  0.003704
 1.875000  0.005556
 1.882500  0.001852
 1.890000  0.003704
 1.897500  0.011111
 1.905000  0.000000
 1.912500  0.003704
 1.920000  0.003704
 1.927500  0.000000
 1.935000  0.005556
 1.942500  0.003704
 1.950000  0.005556
 1.957500  0.001852
 1.965000  0.001852
 1.972500  0.000000
 1.980000  0.000000
 1.987500  0.001852
 1.995000  0.000000
 2.002500  0.001852
 2.010000  0.000000
 2.017500  0.000000
 2.025000  0.001852
 2.032500  0.000000
 2.040000  0.000000
 2.047500  0.001852
 2.055000  0.000000
 2.062500  0.000000
 2.070000  0.001852
 2.077500  0.000000
 2.085000  0.001852
 2.092500  0.000000
 2.100000  0.001852
 2.107500  0.001852
 2.115000  0.001852
 2.122500  0.000000
 2.130000  0.001852
 2.137500  0.000000
 2.145000  0.000000
 2.152500  0.000000
 2.160000  0.000000
 2.167500  0.000000
 2.175000  0.000000
 2.182500  0.000000
 2.190000  0.000000
 2.197500  0.000000
 2.205000  0.000000
 2.212500  0.001852
 2.220000  0.000000
 2.227500  0.000000
 2.235000  0.000000
 2.242500  0.000000
 2.250000  0.001852
 2.257500  0.000000
 2.265000  0.000000
 2.272500  0.000000
 2.280000  0.000000
 2.287500  0.000000
 2.295000  0.000000
 2.302500  0.000000
 2.310000  0.000000
 2.317500  0.000000
 2.325000  0.000000
 2.332500  0.000000
 2.340000  0.000000
 2.347500  0.001852
 2.355000  0.000000
 2.362500  0.000000
 2.370000  0.000000
 2.377500  0.000000
 2.385000  0.000000
 2.392500  0.000000
 2.400000  0.000000
 2.407500  0.000000
 2.415000  0.000000
 2.422500  0.000000
 2.430000  0.000000
 2.437500  0.000000
 2.445000  0.000000
 2.452500  0.000000
 2.460000  0.000000
 2.467500  0.000000
 2.475000  0.000000
 2.482500  0.000000
 2.490000  0.000000
 2.497500  0.000000
 2.505000  0.000000
 2.512500  0.000000
 2.520000  0.000000
 2.527500  0.000000
 2.535000  0.000000
 2.542500  0.000000
 2.550000  0.000000
 2.557500  0.000000
 2.565000  0.000000
 2.572500  0.000000
 2.580000  0.000000
 2.587500  0.000000
 2.595000  0.000000
 2.602500  0.000000
 2.610000  0.000000
 2.617500  0.000000
 2.625000  0.000000
 2.632500  0.000000
 2.640000  0.000000
 2.647500  0.000000
 2.655000  0.000000
 2.662500  0.000000
 2.670000  0.000000
 2.677500  0.000000
 2.685000  0.000000
 2.692500  0.000000
 2.700000  0.000000
 2.707500  0.000000
 2.715000  0.000000
 2.722500  0.000000
 2.730000  0.000000
 2.737500  0.000000
 2.745000  0.000000
 2.752500  0.000000
 2.760000  0.000000
 2.767500  0.000000
 2.775000  0.000000
 2.782500  0.000000
 2.790000  0.000000
 2.797500  0.000000
 2.805000  0.000000
 2.812500  0.000000
 2.820000  0.000000
 2.827500  0.000000
 2.835000  0.000000
 2.842500  0.000000
 2.850000  0.000000
 2.857500  0.000000
 2.865000  0.000000
 2.872500  0.000000
 2.880000  0.000000
 2.887500  0.000000
 2.895000  0.000000
 2.902500  0.000000
 2.910000  0.000000
 2.917500  0.000000
 2.925000  0.000000
 2.932500  0.000000
 2.940000  0.000000
 2.947500  0.000000
 2.955000  0.000000
 2.962500  0.000000
 2.970000  0.000000
 2.977500  0.000000
 2.985000  0.000000
 2.992500  0.000000
 3.000000  


==> anc/Figure13c.txt <==
#bins      L=12    
 0.000000  40.112963
 0.007500  8.794444
 0.015000  4.116667
 0.022500  2.600000
 0.030000  2.064815
 0.037500  1.400000
 0.045000  1.175926
 0.052500  1.061111
 0.060000  0.938889
 0.067500  0.735185
 0.075000  0.620370
 0.082500  0.637037
 0.090000  0.518519
 0.097500  0.429630
 0.105000  0.407407
 0.112500  0.381481
 0.120000  0.350000
 0.127500  0.307407
 0.135000  0.277778
 0.142500  0.288889
 0.150000  0.250000
 0.157500  0.288889
 0.165000  0.237037
 0.172500  0.220370
 0.180000  0.225926
 0.187500  0.261111
 0.195000  0.207407
 0.202500  0.201852
 0.210000  0.218519
 0.217500  0.175926
 0.225000  0.218519
 0.232500  0.142593
 0.240000  0.148148
 0.247500  0.127778
 0.255000  0.125926
 0.262500  0.112963
 0.270000  0.144444
 0.277500  0.131481
 0.285000  0.131481
 0.292500  0.112963
 0.300000  0.127778
 0.307500  0.120370
 0.315000  0.138889
 0.322500  0.138889
 0.330000  0.140741
 0.337500  0.135185
 0.345000  0.125926
 0.352500  0.116667
 0.360000  0.107407
 0.367500  0.083333
 0.375000  0.129630
 0.382500  0.124074
 0.390000  0.111111
 0.397500  0.146296
 0.405000  0.135185
 0.412500  0.101852
 0.420000  0.079630
 0.427500  0.107407
 0.435000  0.111111
 0.442500  0.124074
 0.450000  0.111111
 0.457500  0.100000
 0.465000  0.107407
 0.472500  0.066667
 0.480000  0.085185
 0.487500  0.096296
 0.495000  0.101852
 0.502500  0.118519
 0.510000  0.133333
 0.517500  0.116667
 0.525000  0.088889
 0.532500  0.081481
 0.540000  0.100000
 0.547500  0.127778
 0.555000  0.092593
 0.562500  0.122222
 0.570000  0.096296
 0.577500  0.107407
 0.585000  0.137037
 0.592500  0.096296
 0.600000  0.118519
 0.607500  0.137037
 0.615000  0.114815
 0.622500  0.105556
 0.630000  0.118519
 0.637500  0.116667
 0.645000  0.112963
 0.652500  0.144444
 0.660000  0.127778
 0.667500  0.101852
 0.675000  0.124074
 0.682500  0.088889
 0.690000  0.120370
 0.697500  0.157407
 0.705000  0.127778
 0.712500  0.148148
 0.720000  0.103704
 0.727500  0.109259
 0.735000  0.133333
 0.742500  0.144444
 0.750000  0.129630
 0.757500  0.162963
 0.765000  0.155556
 0.772500  0.190741
 0.780000  0.240741
 0.787500  0.220370
 0.795000  0.196296
 0.802500  0.214815
 0.810000  0.216667
 0.817500  0.235185
 0.825000  0.283333
 0.832500  0.240741
 0.840000  0.238889
 0.847500  0.257407
 0.855000  0.268519
 0.862500  0.285185
 0.870000  0.327778
 0.877500  0.364815
 0.885000  0.383333
 0.892500  0.362963
 0.900000  0.500000
 0.907500  0.475926
 0.915000  0.611111
 0.922500  0.633333
 0.930000  0.785185
 0.937500  0.892593
 0.945000  1.024074
 0.952500  1.153704
 0.960000  1.551852
 0.967500  2.000000
 0.975000  2.946296
 0.982500  5.042593
 0.990000  12.524074
 0.997500  8.105556
 1.005000  1.218519
 1.012500  0.529630
 1.020000  0.300000
 1.027500  0.279630
 1.035000  0.187037
 1.042500  0.148148
 1.050000  0.140741
 1.057500  0.122222
 1.065000  0.129630
 1.072500  0.103704
 1.080000  0.050000
 1.087500  0.068519
 1.095000  0.074074
 1.102500  0.077778
 1.110000  0.061111
 1.117500  0.059259
 1.125000  0.061111
 1.132500  0.055556
 1.140000  0.051852
 1.147500  0.051852
 1.155000  0.068519
 1.162500  0.035185
 1.170000  0.040741
 1.177500  0.033333
 1.185000  0.038889
 1.192500  0.042593
 1.200000  0.035185
 1.207500  0.025926
 1.215000  0.051852
 1.222500  0.031481
 1.230000  0.025926
 1.237500  0.031481
 1.245000  0.048148
 1.252500  0.022222
 1.260000  0.033333
 1.267500  0.029630
 1.275000  0.048148
 1.282500  0.022222
 1.290000  0.022222
 1.297500  0.029630
 1.305000  0.031481
 1.312500  0.027778
 1.320000  0.027778
 1.327500  0.025926
 1.335000  0.020370
 1.342500  0.022222
 1.350000  0.029630
 1.357500  0.011111
 1.365000  0.014815
 1.372500  0.020370
 1.380000  0.035185
 1.387500  0.029630
 1.395000  0.024074
 1.402500  0.012963
 1.410000  0.022222
 1.417500  0.029630
 1.425000  0.012963
 1.432500  0.016667
 1.440000  0.025926
 1.447500  0.022222
 1.455000  0.014815
 1.462500  0.016667
 1.470000  0.016667
 1.477500  0.027778
 1.485000  0.018519
 1.492500  0.016667
 1.500000  0.018519
 1.507500  0.011111
 1.515000  0.018519
 1.522500  0.025926
 1.530000  0.031481
 1.537500  0.020370
 1.545000  0.009259
 1.552500  0.027778
 1.560000  0.022222
 1.567500  0.020370
 1.575000  0.020370
 1.582500  0.012963
 1.590000  0.029630
 1.597500  0.035185
 1.605000  0.027778
 1.612500  0.016667
 1.620000  0.012963
 1.627500  0.031481
 1.635000  0.025926
 1.642500  0.035185
 1.650000  0.024074
 1.657500  0.031481
 1.665000  0.033333
 1.672500  0.037037
 1.680000  0.020370
 1.687500  0.016667
 1.695000  0.035185
 1.702500  0.033333
 1.710000  0.038889
 1.717500  0.035185
 1.725000  0.025926
 1.732500  0.025926
 1.740000  0.053704
 1.747500  0.037037
 1.755000  0.029630
 1.762500  0.033333
 1.770000  0.038889
 1.777500  0.031481
 1.785000  0.044444
 1.792500  0.042593
 1.800000  0.048148
 1.807500  0.031481
 1.815000  0.029630
 1.822500  0.061111
 1.830000  0.055556
 1.837500  0.059259
 1.845000  0.059259
 1.852500  0.070370
 1.860000  0.057407
 1.867500  0.061111
 1.875000  0.066667
 1.882500  0.083333
 1.890000  0.088889
 1.897500  0.066667
 1.905000  0.062963
 1.912500  0.087037
 1.920000  0.142593
 1.927500  0.111111
 1.935000  0.179630
 1.942500  0.142593
 1.950000  0.179630
 1.957500  0.270370
 1.965000  0.327778
 1.972500  0.433333
 1.980000  0.772222
 1.987500  1.479630
 1.995000  1.050000
 2.002500  0.000000
 2.010000  0.000000
 2.017500  0.000000
 2.025000  0.000000
 2.032500  0.000000
 2.040000  0.000000
 2.047500  0.000000
 2.055000  0.000000
 2.062500  0.000000
 2.070000  0.000000
 2.077500  0.000000
 2.085000  0.000000
 2.092500  0.000000
 2.100000  0.000000
 2.107500  0.000000
 2.115000  0.000000
 2.122500  0.000000
 2.130000  0.000000
 2.137500  0.000000
 2.145000  0.000000
 2.152500  0.000000
 2.160000  0.000000
 2.167500  0.000000
 2.175000  0.000000
 2.182500  0.000000
 2.190000  0.000000
 2.197500  0.000000
 2.205000  0.000000
 2.212500  0.000000
 2.220000  0.000000
 2.227500  0.000000
 2.235000  0.000000
 2.242500  0.000000
 2.250000  0.000000
 2.257500  0.000000
 2.265000  0.000000
 2.272500  0.000000
 2.280000  0.000000
 2.287500  0.000000
 2.295000  0.000000
 2.302500  0.000000
 2.310000  0.000000
 2.317500  0.000000
 2.325000  0.000000
 2.332500  0.000000
 2.340000  0.000000
 2.347500  0.000000
 2.355000  0.000000
 2.362500  0.000000
 2.370000  0.000000
 2.377500  0.000000
 2.385000  0.000000
 2.392500  0.000000
 2.400000  0.000000
 2.407500  0.000000
 2.415000  0.000000
 2.422500  0.000000
 2.430000  0.000000
 2.437500  0.000000
 2.445000  0.000000
 2.452500  0.000000
 2.460000  0.000000
 2.467500  0.000000
 2.475000  0.000000
 2.482500  0.000000
 2.490000  0.000000
 2.497500  0.000000
 2.505000  0.000000
 2.512500  0.000000
 2.520000  0.000000
 2.527500  0.000000
 2.535000  0.000000
 2.542500  0.000000
 2.550000  0.000000
 2.557500  0.000000
 2.565000  0.000000
 2.572500  0.000000
 2.580000  0.000000
 2.587500  0.000000
 2.595000  0.000000
 2.602500  0.000000
 2.610000  0.000000
 2.617500  0.000000
 2.625000  0.000000
 2.632500  0.000000
 2.640000  0.000000
 2.647500  0.000000
 2.655000  0.000000
 2.662500  0.000000
 2.670000  0.000000
 2.677500  0.000000
 2.685000  0.000000
 2.692500  0.000000
 2.700000  0.000000
 2.707500  0.000000
 2.715000  0.000000
 2.722500  0.000000
 2.730000  0.000000
 2.737500  0.000000
 2.745000  0.000000
 2.752500  0.000000
 2.760000  0.000000
 2.767500  0.000000
 2.775000  0.000000
 2.782500  0.000000
 2.790000  0.000000
 2.797500  0.000000
 2.805000  0.000000
 2.812500  0.000000
 2.820000  0.000000
 2.827500  0.000000
 2.835000  0.000000
 2.842500  0.000000
 2.850000  0.000000
 2.857500  0.000000
 2.865000  0.000000
 2.872500  0.000000
 2.880000  0.000000
 2.887500  0.000000
 2.895000  0.000000
 2.902500  0.000000
 2.910000  0.000000
 2.917500  0.000000
 2.925000  0.000000
 2.932500  0.000000
 2.940000  0.000000
 2.947500  0.000000
 2.955000  0.000000
 2.962500  0.000000
 2.970000  0.000000
 2.977500  0.000000
 2.985000  0.000000
 2.992500  0.000000
 3.000000  


==> anc/Figure13d.txt <==
#bins      L=12    
 0.000000  69.014815
 0.007500  1.664815
 0.015000  0.748148
 0.022500  0.475926
 0.030000  0.316667
 0.037500  0.194444
 0.045000  0.153704
 0.052500  0.142593
 0.060000  0.137037
 0.067500  0.118519
 0.075000  0.075926
 0.082500  0.081481
 0.090000  0.053704
 0.097500  0.064815
 0.105000  0.038889
 0.112500  0.053704
 0.120000  0.035185
 0.127500  0.027778
 0.135000  0.035185
 0.142500  0.016667
 0.150000  0.025926
 0.157500  0.024074
 0.165000  0.020370
 0.172500  0.025926
 0.180000  0.024074
 0.187500  0.018519
 0.195000  0.040741
 0.202500  0.020370
 0.210000  0.031481
 0.217500  0.014815
 0.225000  0.025926
 0.232500  0.011111
 0.240000  0.012963
 0.247500  0.016667
 0.255000  0.011111
 0.262500  0.005556
 0.270000  0.014815
 0.277500  0.016667
 0.285000  0.001852
 0.292500  0.009259
 0.300000  0.012963
 0.307500  0.003704
 0.315000  0.009259
 0.322500  0.011111
 0.330000  0.012963
 0.337500  0.011111
 0.345000  0.005556
 0.352500  0.007407
 0.360000  0.001852
 0.367500  0.009259
 0.375000  0.007407
 0.382500  0.001852
 0.390000  0.003704
 0.397500  0.005556
 0.405000  0.011111
 0.412500  0.003704
 0.420000  0.007407
 0.427500  0.011111
 0.435000  0.009259
 0.442500  0.009259
 0.450000  0.003704
 0.457500  0.012963
 0.465000  0.003704
 0.472500  0.033333
 0.480000  0.022222
 0.487500  0.038889
 0.495000  0.022222
 0.502500  0.038889
 0.510000  0.027778
 0.517500  0.033333
 0.525000  0.031481
 0.532500  0.048148
 0.540000  0.044444
 0.547500  0.053704
 0.555000  0.050000
 0.562500  0.053704
 0.570000  0.040741
 0.577500  0.059259
 0.585000  0.057407
 0.592500  0.066667
 0.600000  0.061111
 0.607500  0.051852
 0.615000  0.053704
 0.622500  0.061111
 0.630000  0.072222
 0.637500  0.055556
 0.645000  0.055556
 0.652500  0.059259
 0.660000  0.066667
 0.667500  0.055556
 0.675000  0.053704
 0.682500  0.061111
 0.690000  0.066667
 0.697500  0.064815
 0.705000  0.077778
 0.712500  0.077778
 0.720000  0.075926
 0.727500  0.062963
 0.735000  0.062963
 0.742500  0.096296
 0.750000  0.105556
 0.757500  0.088889
 0.765000  0.077778
 0.772500  0.111111
 0.780000  0.148148
 0.787500  0.138889
 0.795000  0.185185
 0.802500  0.220370
 0.810000  0.196296
 0.817500  0.248148
 0.825000  0.257407
 0.832500  0.390741
 0.840000  0.429630
 0.847500  0.559259
 0.855000  0.668519
 0.862500  0.770370
 0.870000  0.861111
 0.877500  1.012963
 0.885000  1.153704
 0.892500  0.992593
 0.900000  1.222222
 0.907500  1.498148
 0.915000  1.638889
 0.922500  0.733333
 0.930000  0.766667
 0.937500  0.759259
 0.945000  0.661111
 0.952500  0.685185
 0.960000  0.814815
 0.967500  1.027778
 0.975000  1.337037
 0.982500  2.194444
 0.990000  2.974074
 0.997500  7.068519
 1.005000  1.542593
 1.012500  0.953704
 1.020000  0.761111
 1.027500  0.614815
 1.035000  0.646296
 1.042500  0.664815
 1.050000  0.537037
 1.057500  0.592593
 1.065000  0.561111
 1.072500  1.000000
 1.080000  1.524074
 1.087500  1.148148
 1.095000  0.851852
 1.102500  0.698148
 1.110000  0.631481
 1.117500  0.746296
 1.125000  0.646296
 1.132500  0.533333
 1.140000  0.533333
 1.147500  0.481481
 1.155000  0.359259
 1.162500  0.305556
 1.170000  0.296296
 1.177500  0.172222
 1.185000  0.177778
 1.192500  0.122222
 1.200000  0.101852
 1.207500  0.112963
 1.215000  0.068519
 1.222500  0.077778
 1.230000  0.044444
 1.237500  0.074074
 1.245000  0.055556
 1.252500  0.035185
 1.260000  0.022222
 1.267500  0.031481
 1.275000  0.025926
 1.282500  0.027778
 1.290000  0.022222
 1.297500  0.016667
 1.305000  0.018519
 1.312500  0.018519
 1.320000  0.014815
 1.327500  0.016667
 1.335000  0.022222
 1.342500  0.011111
 1.350000  0.005556
 1.357500  0.005556
 1.365000  0.007407
 1.372500  0.003704
 1.380000  0.003704
 1.387500  0.003704
 1.395000  0.001852
 1.402500  0.007407
 1.410000  0.001852
 1.417500  0.001852
 1.425000  0.005556
 1.432500  0.001852
 1.440000  0.003704
 1.447500  0.003704
 1.455000  0.000000
 1.462500  0.000000
 1.470000  0.001852
 1.477500  0.000000
 1.485000  0.003704
 1.492500  0.007407
 1.500000  0.000000
 1.507500  0.000000
 1.515000  0.000000
 1.522500  0.000000
 1.530000  0.003704
 1.537500  0.003704
 1.545000  0.001852
 1.552500  0.000000
 1.560000  0.001852
 1.567500  0.001852
 1.575000  0.001852
 1.582500  0.003704
 1.590000  0.001852
 1.597500  0.000000
 1.605000  0.001852
 1.612500  0.005556
 1.620000  0.003704
 1.627500  0.001852
 1.635000  0.001852
 1.642500  0.000000
 1.650000  0.001852
 1.657500  0.005556
 1.665000  0.001852
 1.672500  0.001852
 1.680000  0.005556
 1.687500  0.003704
 1.695000  0.001852
 1.702500  0.003704
 1.710000  0.003704
 1.717500  0.001852
 1.725000  0.001852
 1.732500  0.007407
 1.740000  0.011111
 1.747500  0.003704
 1.755000  0.003704
 1.762500  0.007407
 1.770000  0.007407
 1.777500  0.009259
 1.785000  0.001852
 1.792500  0.005556
 1.800000  0.012963
 1.807500  0.011111
 1.815000  0.000000
 1.822500  0.003704
 1.830000  0.003704
 1.837500  0.007407
 1.845000  0.005556
 1.852500  0.005556
 1.860000  0.016667
 1.867500  0.009259
 1.875000  0.003704
 1.882500  0.007407
 1.890000  0.018519
 1.897500  0.009259
 1.905000  0.012963
 1.912500  0.012963
 1.920000  0.014815
 1.927500  0.012963
 1.935000  0.018519
 1.942500  0.031481
 1.950000  0.033333
 1.957500  0.025926
 1.965000  0.037037
 1.972500  0.055556
 1.980000  0.114815
 1.987500  0.253704
 1.995000  1.881481
 2.002500  0.162963
 2.010000  0.107407
 2.017500  0.216667
 2.025000  0.250000
 2.032500  0.244444
 2.040000  0.185185
 2.047500  0.183333
 2.055000  0.168519
 2.062500  0.133333
 2.070000  0.142593
 2.077500  0.118519
 2.085000  0.127778
 2.092500  0.103704
 2.100000  0.107407
 2.107500  0.077778
 2.115000  0.068519
 2.122500  0.075926
 2.130000  0.061111
 2.137500  0.070370
 2.145000  0.059259
 2.152500  0.050000
 2.160000  0.074074
 2.167500  0.044444
 2.175000  0.040741
 2.182500  0.050000
 2.190000  0.053704
 2.197500  0.053704
 2.205000  0.046296
 2.212500  0.053704
 2.220000  0.053704
 2.227500  0.029630
 2.235000  0.044444
 2.242500  0.053704
 2.250000  0.031481
 2.257500  0.016667
 2.265000  0.024074
 2.272500  0.042593
 2.280000  0.031481
 2.287500  0.025926
 2.295000  0.038889
 2.302500  0.035185
 2.310000  0.027778
 2.317500  0.033333
 2.325000  0.029630
 2.332500  0.035185
 2.340000  0.037037
 2.347500  0.040741
 2.355000  0.027778
 2.362500  0.037037
 2.370000  0.029630
 2.377500  0.033333
 2.385000  0.033333
 2.392500  0.031481
 2.400000  0.031481
 2.407500  0.037037
 2.415000  0.037037
 2.422500  0.037037
 2.430000  0.027778
 2.437500  0.037037
 2.445000  0.038889
 2.452500  0.035185
 2.460000  0.033333
 2.467500  0.025926
 2.475000  0.024074
 2.482500  0.025926
 2.490000  0.011111
 2.497500  0.029630
 2.505000  0.027778
 2.512500  0.025926
 2.520000  0.007407
 2.527500  0.016667
 2.535000  0.018519
 2.542500  0.007407
 2.550000  0.014815
 2.557500  0.009259
 2.565000  0.007407
 2.572500  0.005556
 2.580000  0.003704
 2.587500  0.001852
 2.595000  0.009259
 2.602500  0.007407
 2.610000  0.007407
 2.617500  0.000000
 2.625000  0.007407
 2.632500  0.001852
 2.640000  0.001852
 2.647500  0.003704
 2.655000  0.001852
 2.662500  0.001852
 2.670000  0.000000
 2.677500  0.000000
 2.685000  0.001852
 2.692500  0.000000
 2.700000  0.001852
 2.707500  0.001852
 2.715000  0.001852
 2.722500  0.000000
 2.730000  0.000000
 2.737500  0.001852
 2.745000  0.000000
 2.752500  0.000000
 2.760000  0.000000
 2.767500  0.000000
 2.775000  0.000000
 2.782500  0.000000
 2.790000  0.000000
 2.797500  0.000000
 2.805000  0.000000
 2.812500  0.000000
 2.820000  0.000000
 2.827500  0.000000
 2.835000  0.000000
 2.842500  0.000000
 2.850000  0.000000
 2.857500  0.000000
 2.865000  0.000000
 2.872500  0.000000
 2.880000  0.000000
 2.887500  0.000000
 2.895000  0.000000
 2.902500  0.000000
 2.910000  0.000000
 2.917500  0.000000
 2.925000  0.000000
 2.932500  0.000000
 2.940000  0.000000
 2.947500  0.000000
 2.955000  0.000000
 2.962500  0.000000
 2.970000  0.000000
 2.977500  0.000000
 2.985000  0.000000
 2.992500  0.000000
 3.000000  


==> anc/Figure14a.txt <==
#bins      W/J=1     W/J=10  
-0.050000  0.000000  0.000000
-0.048500  0.000000  0.000000
-0.047000  0.000000  0.000000
-0.045500  0.000000  0.000000
-0.044000  0.000000  0.000000
-0.042500  0.000000  0.000000
-0.041000  0.000000  0.000000
-0.039500  0.000000  0.000000
-0.038000  0.000000  0.000000
-0.036500  0.000000  0.000000
-0.035000  0.000000  0.000000
-0.033500  0.000000  0.000000
-0.032000  0.000000  0.000000
-0.030500  0.000000  0.000000
-0.029000  0.000000  0.000000
-0.027500  0.000000  0.000000
-0.026000  0.000000  0.000000
-0.024500  0.000000  0.000000
-0.023000  0.000000  0.000000
-0.021500  0.000000  0.000000
-0.020000  0.000000  0.000000
-0.018500  0.000000  0.000000
-0.017000  0.000000  0.000000
-0.015500  0.000000  0.000000
-0.014000  0.000000  0.000000
-0.012500  0.000000  0.000000
-0.011000  0.000000  0.000000
-0.009500  0.000000  0.000000
-0.008000  0.000000  0.000000
-0.006500  0.000000  0.000000
-0.005000  0.000000  0.000000
-0.003500  0.000000  0.000000
-0.002000  0.000000  0.000000
-0.000500  0.157407  87.157407
 0.001000  0.120370  72.694444
 0.002500  0.250000  55.462963
 0.004000  0.231481  43.370370
 0.005500  0.194444  32.324074
 0.007000  0.222222  25.620370
 0.008500  0.175926  21.851852
 0.010000  0.277778  17.296296
 0.011500  0.194444  15.277778
 0.013000  0.166667  12.712963
 0.014500  0.101852  11.277778
 0.016000  0.240741  9.824074
 0.017500  0.240741  8.611111
 0.019000  0.259259  7.861111
 0.020500  0.287037  6.657407
 0.022000  0.175926  6.638889
 0.023500  0.222222  6.129630
 0.025000  0.259259  5.722222
 0.026500  0.111111  5.453704
 0.028000  0.277778  4.962963
 0.029500  0.185185  4.537037
 0.031000  0.166667  4.472222
 0.032500  0.250000  4.203704
 0.034000  0.203704  4.324074
 0.035500  0.212963  3.916667
 0.037000  0.314815  3.509259
 0.038500  0.175926  3.361111
 0.040000  0.240741  3.055556
 0.041500  0.212963  2.972222
 0.043000  0.222222  3.037037
 0.044500  0.361111  2.694444
 0.046000  0.333333  2.712963
 0.047500  0.259259  2.518519
 0.049000  0.324074  2.564815
 0.050500  0.314815  2.259259
 0.052000  0.231481  2.370370
 0.053500  0.305556  2.574074
 0.055000  0.259259  2.212963
 0.056500  0.231481  2.157407
 0.058000  0.222222  2.222222
 0.059500  0.259259  2.046296
 0.061000  0.240741  2.046296
 0.062500  0.185185  2.361111
 0.064000  0.342593  2.074074
 0.065500  0.250000  1.953704
 0.067000  0.296296  1.620370
 0.068500  0.268519  1.666667
 0.070000  0.324074  1.750000
 0.071500  0.314815  1.675926
 0.073000  0.240741  1.574074
 0.074500  0.324074  1.444444
 0.076000  0.212963  1.564815
 0.077500  0.342593  1.435185
 0.079000  0.231481  1.453704
 0.080500  0.175926  1.250000
 0.082000  0.287037  1.398148
 0.083500  0.287037  1.481481
 0.085000  0.333333  1.111111
 0.086500  0.342593  1.277778
 0.088000  0.333333  1.268519
 0.089500  0.305556  1.120370
 0.091000  0.361111  1.120370
 0.092500  0.250000  1.129630
 0.094000  0.407407  1.092593
 0.095500  0.425926  1.212963
 0.097000  0.407407  1.157407
 0.098500  0.388889  1.064815
 0.100000  0.342593  0.925926
 0.101500  0.342593  0.962963
 0.103000  0.324074  0.962963
 0.104500  0.435185  1.009259
 0.106000  0.416667  0.861111
 0.107500  0.472222  0.907407
 0.109000  0.388889  0.916667
 0.110500  0.351852  0.935185
 0.112000  0.398148  0.870370
 0.113500  0.416667  0.851852
 0.115000  0.435185  1.111111
 0.116500  0.398148  0.888889
 0.118000  0.398148  0.722222
 0.119500  0.462963  0.944444
 0.121000  0.407407  0.759259
 0.122500  0.453704  0.925926
 0.124000  0.416667  0.759259
 0.125500  0.361111  0.722222
 0.127000  0.425926  0.879630
 0.128500  0.453704  0.759259
 0.130000  0.546296  0.629630
 0.131500  0.490741  0.694444
 0.133000  0.453704  0.712963
 0.134500  0.398148  0.694444
 0.136000  0.416667  0.685185
 0.137500  0.592593  0.722222
 0.139000  0.500000  0.759259
 0.140500  0.574074  0.592593
 0.142000  0.379630  0.777778
 0.143500  0.574074  0.620370
 0.145000  0.555556  0.564815
 0.146500  0.472222  0.592593
 0.148000  0.574074  0.657407
 0.149500  0.555556  0.657407
 0.151000  0.611111  0.712963
 0.152500  0.490741  0.527778
 0.154000  0.583333  0.666667
 0.155500  0.685185  0.675926
 0.157000  0.611111  0.629630
 0.158500  0.555556  0.518519
 0.160000  0.518519  0.675926
 0.161500  0.574074  0.620370
 0.163000  0.629630  0.537037
 0.164500  0.601852  0.731481
 0.166000  0.611111  0.601852
 0.167500  0.750000  0.638889
 0.169000  0.685185  0.509259
 0.170500  0.583333  0.611111
 0.172000  0.611111  0.666667
 0.173500  0.712963  0.740741
 0.175000  0.796296  0.500000
 0.176500  0.703704  0.537037
 0.178000  0.796296  0.546296
 0.179500  0.796296  0.500000
 0.181000  0.675926  0.527778
 0.182500  0.481481  0.481481
 0.184000  0.638889  0.462963
 0.185500  0.722222  0.481481
 0.187000  0.870370  0.435185
 0.188500  0.768519  0.611111
 0.190000  0.870370  0.712963
 0.191500  0.898148  0.546296
 0.193000  0.768519  0.611111
 0.194500  0.796296  0.379630
 0.196000  0.833333  0.472222
 0.197500  0.861111  0.527778
 0.199000  1.018519  0.583333
 0.200500  0.962963  0.500000
 0.202000  0.833333  0.425926
 0.203500  0.805556  0.425926
 0.205000  0.870370  0.444444
 0.206500  0.972222  0.370370
 0.208000  0.907407  0.518519
 0.209500  0.953704  0.574074
 0.211000  0.888889  0.583333
 0.212500  0.870370  0.444444
 0.214000  0.972222  0.574074
 0.215500  0.805556  0.453704
 0.217000  1.083333  0.574074
 0.218500  1.175926  0.481481
 0.220000  1.092593  0.555556
 0.221500  0.870370  0.509259
 0.223000  1.009259  0.444444
 0.224500  0.981481  0.296296
 0.226000  1.129630  0.518519
 0.227500  1.018519  0.370370
 0.229000  1.222222  0.490741
 0.230500  0.944444  0.435185
 0.232000  1.101852  0.398148
 0.233500  1.055556  0.407407
 0.235000  1.194444  0.407407
 0.236500  1.222222  0.370370
 0.238000  1.314815  0.287037
 0.239500  1.314815  0.462963
 0.241000  1.435185  0.305556
 0.242500  1.305556  0.351852
 0.244000  1.175926  0.314815
 0.245500  1.259259  0.388889
 0.247000  1.083333  0.314815
 0.248500  1.212963  0.370370
 0.250000  1.305556  0.425926
 0.251500  1.296296  0.324074
 0.253000  1.296296  0.333333
 0.254500  1.555556  0.435185
 0.256000  1.435185  0.287037
 0.257500  1.407407  0.342593
 0.259000  1.509259  0.305556
 0.260500  1.620370  0.324074
 0.262000  1.379630  0.296296
 0.263500  1.555556  0.324074
 0.265000  1.416667  0.259259
 0.266500  1.388889  0.287037
 0.268000  1.500000  0.268519
 0.269500  1.555556  0.342593
 0.271000  1.712963  0.240741
 0.272500  1.694444  0.370370
 0.274000  1.722222  0.222222
 0.275500  1.805556  0.361111
 0.277000  1.805556  0.287037
 0.278500  1.833333  0.259259
 0.280000  1.879630  0.462963
 0.281500  1.972222  0.379630
 0.283000  1.768519  0.305556
 0.284500  1.759259  0.305556
 0.286000  1.851852  0.333333
 0.287500  1.962963  0.407407
 0.289000  1.907407  0.287037
 0.290500  1.962963  0.435185
 0.292000  1.935185  0.240741
 0.293500  2.000000  0.305556
 0.295000  2.037037  0.268519
 0.296500  1.925926  0.287037
 0.298000  1.861111  0.361111
 0.299500  2.398148  0.379630
 0.301000  2.203704  0.324074
 0.302500  1.851852  0.305556
 0.304000  2.064815  0.314815
 0.305500  2.037037  0.287037
 0.307000  2.240741  0.305556
 0.308500  2.092593  0.287037
 0.310000  2.222222  0.351852
 0.311500  2.166667  0.268519
 0.313000  2.500000  0.175926
 0.314500  2.425926  0.222222
 0.316000  2.342593  0.259259
 0.317500  2.453704  0.333333
 0.319000  2.305556  0.314815
 0.320500  2.518519  0.305556
 0.322000  2.472222  0.351852
 0.323500  2.490741  0.268519
 0.325000  2.481481  0.314815
 0.326500  2.453704  0.361111
 0.328000  2.666667  0.333333
 0.329500  2.675926  0.277778
 0.331000  3.009259  0.333333
 0.332500  2.685185  0.259259
 0.334000  2.583333  0.296296
 0.335500  2.805556  0.333333
 0.337000  3.018519  0.370370
 0.338500  2.814815  0.287037
 0.340000  2.916667  0.342593
 0.341500  2.712963  0.305556
 0.343000  3.175926  0.351852
 0.344500  2.981481  0.250000
 0.346000  2.925926  0.351852
 0.347500  2.888889  0.333333
 0.349000  2.712963  0.277778
 0.350500  3.120370  0.351852
 0.352000  2.879630  0.333333
 0.353500  3.111111  0.287037
 0.355000  3.027778  0.259259
 0.356500  3.407407  0.268519
 0.358000  3.240741  0.277778
 0.359500  3.314815  0.212963
 0.361000  3.407407  0.222222
 0.362500  3.305556  0.296296
 0.364000  3.648148  0.361111
 0.365500  3.388889  0.240741
 0.367000  3.453704  0.212963
 0.368500  3.583333  0.259259
 0.370000  3.425926  0.212963
 0.371500  3.898148  0.250000
 0.373000  3.444444  0.259259
 0.374500  3.472222  0.240741
 0.376000  3.703704  0.296296
 0.377500  3.527778  0.277778
 0.379000  3.351852  0.240741
 0.380500  3.509259  0.314815
 0.382000  4.083333  0.277778
 0.383500  3.796296  0.296296
 0.385000  3.740741  0.314815
 0.386500  3.703704  0.296296
 0.388000  3.527778  0.333333
 0.389500  4.046296  0.333333
 0.391000  3.925926  0.388889
 0.392500  3.953704  0.185185
 0.394000  4.055556  0.296296
 0.395500  3.907407  0.175926
 0.397000  3.944444  0.361111
 0.398500  4.092593  0.333333
 0.400000  3.990741  0.314815
 0.401500  4.000000  0.259259
 0.403000  4.148148  0.259259
 0.404500  4.805556  0.277778
 0.406000  4.101852  0.324074
 0.407500  4.240741  0.342593
 0.409000  4.759259  0.342593
 0.410500  4.194444  0.305556
 0.412000  4.620370  0.259259
 0.413500  4.342593  0.324074
 0.415000  4.388889  0.203704
 0.416500  4.175926  0.203704
 0.418000  4.388889  0.287037
 0.419500  4.509259  0.287037
 0.421000  4.638889  0.203704
 0.422500  4.629630  0.231481
 0.424000  4.666667  0.194444
 0.425500  4.324074  0.185185
 0.427000  4.481481  0.287037
 0.428500  4.472222  0.268519
 0.430000  4.824074  0.305556
 0.431500  4.212963  0.259259
 0.433000  4.166667  0.287037
 0.434500  4.796296  0.259259
 0.436000  4.527778  0.231481
 0.437500  4.574074  0.314815
 0.439000  4.435185  0.194444
 0.440500  4.675926  0.212963
 0.442000  4.592593  0.250000
 0.443500  4.777778  0.175926
 0.445000  4.953704  0.296296
 0.446500  4.675926  0.305556
 0.448000  4.583333  0.388889
 0.449500  4.925926  0.240741
 0.451000  4.277778  0.277778
 0.452500  4.768519  0.277778
 0.454000  5.055556  0.268519
 0.455500  4.861111  0.231481
 0.457000  4.712963  0.222222
 0.458500  5.231481  0.259259
 0.460000  4.833333  0.194444
 0.461500  4.638889  0.166667
 0.463000  4.740741  0.194444
 0.464500  5.435185  0.194444
 0.466000  5.351852  0.351852
 0.467500  5.120370  0.259259
 0.469000  5.296296  0.203704
 0.470500  5.361111  0.259259
 0.472000  5.175926  0.222222
 0.473500  5.074074  0.212963
 0.475000  4.879630  0.185185
 0.476500  5.305556  0.240741
 0.478000  4.870370  0.212963
 0.479500  4.740741  0.305556
 0.481000  5.398148  0.240741
 0.482500  4.898148  0.250000
 0.484000  4.787037  0.203704
 0.485500  4.990741  0.324074
 0.487000  5.129630  0.250000
 0.488500  5.120370  0.194444
 0.490000  5.009259  0.259259
 0.491500  5.037037  0.277778
 0.493000  4.879630  0.231481
 0.494500  5.027778  0.240741
 0.496000  5.046296  0.333333
 0.497500  5.342593  0.203704
 0.499000  3.074074  0.129630
 0.500500  0.000000  0.000000
 0.502000  0.000000  0.000000
 0.503500  0.000000  0.000000
 0.505000  0.000000  0.000000
 0.506500  0.000000  0.000000
 0.508000  0.000000  0.000000
 0.509500  0.000000  0.000000
 0.511000  0.000000  0.000000
 0.512500  0.000000  0.000000
 0.514000  0.000000  0.000000
 0.515500  0.000000  0.000000
 0.517000  0.000000  0.000000
 0.518500  0.000000  0.000000
 0.520000  0.000000  0.000000
 0.521500  0.000000  0.000000
 0.523000  0.000000  0.000000
 0.524500  0.000000  0.000000
 0.526000  0.000000  0.000000
 0.527500  0.000000  0.000000
 0.529000  0.000000  0.000000
 0.530500  0.000000  0.000000
 0.532000  0.000000  0.000000
 0.533500  0.000000  0.000000
 0.535000  0.000000  0.000000
 0.536500  0.000000  0.000000
 0.538000  0.000000  0.000000
 0.539500  0.000000  0.000000
 0.541000  0.000000  0.000000
 0.542500  0.000000  0.000000
 0.544000  0.000000  0.000000
 0.545500  0.000000  0.000000
 0.547000  0.000000  0.000000
 0.548500  0.000000  0.000000
 0.550000  


==> anc/Figure14b.txt <==
#bins      W/J=1     W/J=10  
-0.050000  0.000000  0.000000
-0.048500  0.000000  0.000000
-0.047000  0.000000  0.000000
-0.045500  0.000000  0.000000
-0.044000  0.000000  0.000000
-0.042500  0.000000  0.000000
-0.041000  0.000000  0.000000
-0.039500  0.000000  0.000000
-0.038000  0.000000  0.000000
-0.036500  0.000000  0.000000
-0.035000  0.000000  0.000000
-0.033500  0.000000  0.000000
-0.032000  0.000000  0.000000
-0.030500  0.000000  0.000000
-0.029000  0.000000  0.000000
-0.027500  0.000000  0.000000
-0.026000  0.000000  0.000000
-0.024500  0.000000  0.000000
-0.023000  0.000000  0.000000
-0.021500  0.000000  0.000000
-0.020000  0.000000  0.000000
-0.018500  0.000000  0.000000
-0.017000  0.000000  0.000000
-0.015500  0.000000  0.000000
-0.014000  0.000000  0.000000
-0.012500  0.000000  0.000000
-0.011000  0.000000  0.000000
-0.009500  0.000000  0.000000
-0.008000  0.000000  0.000000
-0.006500  0.000000  0.000000
-0.005000  0.000000  0.000000
-0.003500  0.000000  0.000000
-0.002000  0.000000  0.000000
-0.000500  0.203704  328.666667
 0.001000  0.351852  34.129630
 0.002500  0.314815  18.120370
 0.004000  0.324074  11.527778
 0.005500  0.379630  8.824074
 0.007000  0.296296  8.259259
 0.008500  0.407407  6.416667
 0.010000  0.333333  5.805556
 0.011500  0.324074  5.138889
 0.013000  0.361111  4.870370
 0.014500  0.296296  4.157407
 0.016000  0.314815  3.768519
 0.017500  0.435185  3.416667
 0.019000  0.398148  3.222222
 0.020500  0.370370  2.870370
 0.022000  0.342593  3.000000
 0.023500  0.462963  2.620370
 0.025000  0.537037  2.675926
 0.026500  0.453704  2.527778
 0.028000  0.518519  2.287037
 0.029500  0.481481  2.138889
 0.031000  0.481481  2.194444
 0.032500  0.509259  2.064815
 0.034000  0.611111  2.222222
 0.035500  0.509259  2.111111
 0.037000  0.481481  1.990741
 0.038500  0.574074  1.675926
 0.040000  0.537037  1.546296
 0.041500  0.574074  1.851852
 0.043000  0.490741  2.018519
 0.044500  0.620370  1.740741
 0.046000  0.666667  1.796296
 0.047500  0.527778  1.768519
 0.049000  0.583333  1.425926
 0.050500  0.555556  1.703704
 0.052000  0.555556  1.342593
 0.053500  0.555556  1.629630
 0.055000  0.546296  1.537037
 0.056500  0.546296  1.481481
 0.058000  0.611111  1.731481
 0.059500  0.527778  1.870370
 0.061000  0.555556  1.648148
 0.062500  0.537037  1.620370
 0.064000  0.601852  1.879630
 0.065500  0.722222  1.407407
 0.067000  0.592593  1.685185
 0.068500  0.592593  1.518519
 0.070000  0.685185  1.546296
 0.071500  0.583333  1.592593
 0.073000  0.564815  1.620370
 0.074500  0.592593  1.712963
 0.076000  0.638889  2.055556
 0.077500  0.481481  2.425926
 0.079000  0.768519  3.750000
 0.080500  0.750000  4.064815
 0.082000  0.777778  3.490741
 0.083500  0.657407  2.990741
 0.085000  0.574074  3.416667
 0.086500  0.712963  2.851852
 0.088000  0.703704  2.935185
 0.089500  0.629630  2.925926
 0.091000  0.805556  2.657407
 0.092500  0.583333  2.805556
 0.094000  0.666667  2.462963
 0.095500  0.629630  2.138889
 0.097000  0.796296  2.148148
 0.098500  0.759259  2.268519
 0.100000  0.805556  2.111111
 0.101500  0.694444  1.870370
 0.103000  0.712963  1.870370
 0.104500  0.805556  2.092593
 0.106000  0.842593  1.740741
 0.107500  0.796296  1.777778
 0.109000  0.842593  1.787037
 0.110500  0.888889  2.259259
 0.112000  0.888889  1.796296
 0.113500  0.907407  1.898148
 0.115000  0.888889  1.740741
 0.116500  0.944444  1.990741
 0.118000  0.842593  1.935185
 0.119500  0.833333  1.842593
 0.121000  0.870370  1.925926
 0.122500  0.925926  1.675926
 0.124000  0.814815  1.759259
 0.125500  0.805556  1.574074
 0.127000  0.916667  1.509259
 0.128500  1.018519  1.685185
 0.130000  0.898148  1.481481
 0.131500  0.916667  1.537037
 0.133000  0.796296  1.444444
 0.134500  0.944444  1.314815
 0.136000  1.111111  1.268519
 0.137500  0.972222  1.277778
 0.139000  0.953704  1.287037
 0.140500  0.888889  1.481481
 0.142000  0.907407  1.500000
 0.143500  1.000000  1.277778
 0.145000  1.027778  1.166667
 0.146500  0.907407  1.268519
 0.148000  0.972222  1.046296
 0.149500  1.027778  1.046296
 0.151000  0.990741  1.064815
 0.152500  0.981481  0.944444
 0.154000  0.962963  1.009259
 0.155500  1.175926  0.962963
 0.157000  1.101852  0.777778
 0.158500  1.027778  0.879630
 0.160000  1.092593  1.027778
 0.161500  1.046296  0.805556
 0.163000  1.055556  0.740741
 0.164500  1.074074  0.787037
 0.166000  1.074074  0.703704
 0.167500  1.148148  0.685185
 0.169000  1.203704  0.666667
 0.170500  1.120370  0.574074
 0.172000  1.222222  0.712963
 0.173500  1.342593  0.490741
 0.175000  1.092593  0.620370
 0.176500  1.305556  0.537037
 0.178000  1.259259  0.509259
 0.179500  1.342593  0.527778
 0.181000  1.157407  0.435185
 0.182500  1.111111  0.444444
 0.184000  1.212963  0.546296
 0.185500  1.324074  0.425926
 0.187000  1.287037  0.444444
 0.188500  1.259259  0.462963
 0.190000  1.472222  0.444444
 0.191500  1.342593  0.518519
 0.193000  1.250000  0.500000
 0.194500  1.351852  0.407407
 0.196000  1.268519  0.333333
 0.197500  1.351852  0.388889
 0.199000  1.388889  0.351852
 0.200500  1.351852  0.490741
 0.202000  1.370370  0.342593
 0.203500  1.379630  0.370370
 0.205000  1.472222  0.351852
 0.206500  1.481481  0.314815
 0.208000  1.287037  0.268519
 0.209500  1.444444  0.287037
 0.211000  1.351852  0.388889
 0.212500  1.379630  0.287037
 0.214000  1.509259  0.370370
 0.215500  1.277778  0.333333
 0.217000  1.740741  0.268519
 0.218500  1.509259  0.324074
 0.220000  1.805556  0.296296
 0.221500  1.407407  0.250000
 0.223000  1.601852  0.287037
 0.224500  1.712963  0.194444
 0.226000  1.722222  0.324074
 0.227500  1.546296  0.194444
 0.229000  1.703704  0.175926
 0.230500  1.740741  0.212963
 0.232000  1.611111  0.194444
 0.233500  1.824074  0.166667
 0.235000  1.888889  0.203704
 0.236500  1.648148  0.185185
 0.238000  1.731481  0.259259
 0.239500  1.981481  0.194444
 0.241000  1.935185  0.222222
 0.242500  1.657407  0.212963
 0.244000  1.805556  0.212963
 0.245500  1.879630  0.250000
 0.247000  1.879630  0.268519
 0.248500  1.953704  0.250000
 0.250000  1.935185  0.175926
 0.251500  1.944444  0.212963
 0.253000  1.907407  0.166667
 0.254500  1.898148  0.250000
 0.256000  1.824074  0.148148
 0.257500  1.777778  0.111111
 0.259000  2.037037  0.166667
 0.260500  2.157407  0.111111
 0.262000  2.305556  0.148148
 0.263500  2.074074  0.138889
 0.265000  1.953704  0.074074
 0.266500  2.138889  0.101852
 0.268000  1.842593  0.138889
 0.269500  2.175926  0.175926
 0.271000  2.092593  0.129630
 0.272500  2.027778  0.185185
 0.274000  2.398148  0.138889
 0.275500  2.240741  0.212963
 0.277000  2.157407  0.120370
 0.278500  2.083333  0.148148
 0.280000  2.203704  0.138889
 0.281500  2.120370  0.212963
 0.283000  2.111111  0.194444
 0.284500  2.231481  0.111111
 0.286000  2.259259  0.138889
 0.287500  2.592593  0.120370
 0.289000  2.222222  0.129630
 0.290500  2.620370  0.111111
 0.292000  2.388889  0.120370
 0.293500  2.500000  0.175926
 0.295000  2.435185  0.194444
 0.296500  2.425926  0.138889
 0.298000  2.416667  0.129630
 0.299500  2.601852  0.055556
 0.301000  2.574074  0.166667
 0.302500  2.157407  0.083333
 0.304000  2.342593  0.129630
 0.305500  2.666667  0.194444
 0.307000  2.333333  0.138889
 0.308500  2.842593  0.111111
 0.310000  2.740741  0.148148
 0.311500  2.407407  0.148148
 0.313000  2.333333  0.083333
 0.314500  2.509259  0.092593
 0.316000  2.509259  0.138889
 0.317500  2.537037  0.120370
 0.319000  2.768519  0.111111
 0.320500  2.518519  0.101852
 0.322000  2.861111  0.101852
 0.323500  2.796296  0.138889
 0.325000  2.472222  0.101852
 0.326500  2.722222  0.074074
 0.328000  2.805556  0.101852
 0.329500  2.657407  0.138889
 0.331000  2.592593  0.138889
 0.332500  2.592593  0.138889
 0.334000  2.611111  0.157407
 0.335500  3.055556  0.203704
 0.337000  2.879630  0.166667
 0.338500  3.342593  0.083333
 0.340000  3.018519  0.092593
 0.341500  3.129630  0.138889
 0.343000  3.037037  0.092593
 0.344500  2.972222  0.138889
 0.346000  2.796296  0.129630
 0.347500  2.787037  0.064815
 0.349000  2.796296  0.231481
 0.350500  3.000000  0.101852
 0.352000  2.925926  0.111111
 0.353500  3.250000  0.074074
 0.355000  2.824074  0.074074
 0.356500  2.916667  0.120370
 0.358000  2.981481  0.101852
 0.359500  3.194444  0.074074
 0.361000  2.898148  0.111111
 0.362500  2.981481  0.185185
 0.364000  2.712963  0.111111
 0.365500  2.972222  0.101852
 0.367000  3.314815  0.092593
 0.368500  3.166667  0.129630
 0.370000  3.018519  0.111111
 0.371500  2.981481  0.092593
 0.373000  3.314815  0.111111
 0.374500  3.268519  0.129630
 0.376000  3.444444  0.129630
 0.377500  3.351852  0.129630
 0.379000  3.574074  0.101852
 0.380500  3.240741  0.092593
 0.382000  3.314815  0.111111
 0.383500  3.148148  0.083333
 0.385000  3.138889  0.092593
 0.386500  3.351852  0.138889
 0.388000  3.175926  0.083333
 0.389500  3.120370  0.046296
 0.391000  3.435185  0.129630
 0.392500  3.212963  0.120370
 0.394000  2.935185  0.194444
 0.395500  3.490741  0.092593
 0.397000  3.398148  0.064815
 0.398500  3.638889  0.064815
 0.400000  3.601852  0.175926
 0.401500  3.351852  0.129630
 0.403000  3.583333  0.083333
 0.404500  3.351852  0.111111
 0.406000  3.462963  0.092593
 0.407500  3.324074  0.138889
 0.409000  3.185185  0.101852
 0.410500  3.462963  0.120370
 0.412000  3.064815  0.083333
 0.413500  3.601852  0.111111
 0.415000  3.416667  0.120370
 0.416500  3.287037  0.157407
 0.418000  3.601852  0.083333
 0.419500  3.731481  0.064815
 0.421000  3.564815  0.138889
 0.422500  3.472222  0.120370
 0.424000  3.500000  0.129630
 0.425500  3.648148  0.064815
 0.427000  3.574074  0.120370
 0.428500  3.453704  0.064815
 0.430000  3.601852  0.074074
 0.431500  3.416667  0.101852
 0.433000  3.509259  0.129630
 0.434500  3.250000  0.101852
 0.436000  3.750000  0.120370
 0.437500  3.361111  0.129630
 0.439000  3.324074  0.083333
 0.440500  3.953704  0.120370
 0.442000  3.805556  0.092593
 0.443500  3.592593  0.157407
 0.445000  3.935185  0.111111
 0.446500  3.787037  0.111111
 0.448000  3.851852  0.111111
 0.449500  3.703704  0.111111
 0.451000  3.611111  0.101852
 0.452500  3.546296  0.101852
 0.454000  3.462963  0.064815
 0.455500  3.203704  0.055556
 0.457000  3.759259  0.194444
 0.458500  3.490741  0.157407
 0.460000  3.722222  0.129630
 0.461500  3.592593  0.064815
 0.463000  3.796296  0.092593
 0.464500  3.759259  0.129630
 0.466000  3.638889  0.092593
 0.467500  3.694444  0.074074
 0.469000  3.361111  0.064815
 0.470500  3.925926  0.083333
 0.472000  3.814815  0.111111
 0.473500  3.574074  0.064815
 0.475000  3.879630  0.120370
 0.476500  3.898148  0.074074
 0.478000  3.481481  0.157407
 0.479500  3.472222  0.129630
 0.481000  3.740741  0.074074
 0.482500  3.592593  0.138889
 0.484000  3.527778  0.101852
 0.485500  3.537037  0.101852
 0.487000  3.842593  0.046296
 0.488500  3.685185  0.120370
 0.490000  3.842593  0.185185
 0.491500  3.759259  0.148148
 0.493000  3.648148  0.064815
 0.494500  3.685185  0.111111
 0.496000  3.814815  0.129630
 0.497500  3.796296  0.101852
 0.499000  2.166667  0.074074
 0.500500  0.000000  0.000000
 0.502000  0.000000  0.000000
 0.503500  0.000000  0.000000
 0.505000  0.000000  0.000000
 0.506500  0.000000  0.000000
 0.508000  0.000000  0.000000
 0.509500  0.000000  0.000000
 0.511000  0.000000  0.000000
 0.512500  0.000000  0.000000
 0.514000  0.000000  0.000000
 0.515500  0.000000  0.000000
 0.517000  0.000000  0.000000
 0.518500  0.000000  0.000000
 0.520000  0.000000  0.000000
 0.521500  0.000000  0.000000
 0.523000  0.000000  0.000000
 0.524500  0.000000  0.000000
 0.526000  0.000000  0.000000
 0.527500  0.000000  0.000000
 0.529000  0.000000  0.000000
 0.530500  0.000000  0.000000
 0.532000  0.000000  0.000000
 0.533500  0.000000  0.000000
 0.535000  0.000000  0.000000
 0.536500  0.000000  0.000000
 0.538000  0.000000  0.000000
 0.539500  0.000000  0.000000
 0.541000  0.000000  0.000000
 0.542500  0.000000  0.000000
 0.544000  0.000000  0.000000
 0.545500  0.000000  0.000000
 0.547000  0.000000  0.000000
 0.548500  0.000000  0.000000
 0.550000  


==> anc/Figure15a.txt <==
#W/J       δ(L=8)    δ(L=10)   δ(L=12)   W/J       δ(L=14)   
 0.100000  0.385367  0.449128  0.470462  0.100000  0.480702
 0.600000  0.328162  0.404405  0.440960  0.600000  0.467310
 1.100000  0.273356  0.314560  0.346808  1.100000  0.402971
 1.600000  0.223147  0.250998  0.264034  1.600000  0.293439
 2.100000  0.190938  0.207088  0.212772  2.100000  0.230206
 2.600000  0.160087  0.174662  0.178993  2.600000  0.187503
 3.100000  0.138318  0.152316  0.154562  3.100000  0.158100
 3.600000  0.121869  0.133323  0.136542  3.600000  0.137730
 4.100000  0.109908  0.118699  0.122352  4.100000  0.125175
 4.600000  0.099432  0.107494  0.110820  4.600000  0.109904
 5.100000  0.088782  0.098736  0.098038  5.100000  0.099456
 5.600000  0.082419  0.091424  0.093583  6.100000  0.084641
 6.100000  0.074774  0.083410  0.084197  7.100000  0.074143
 6.600000  0.070911  0.079195  0.074973  8.100000  0.066065
 7.100000  0.065575  0.071905  0.072668  9.100000  0.059503
 7.600000  0.062944  0.067904  0.070619  10.100000  0.051097
 8.100000  0.057558  0.062041  0.066106  
 8.600000  0.054717  0.061352  0.063956  
 9.100000  0.051526  0.058577  0.060500  
 9.600000  0.051764  0.057699  0.058519  
 10.100000  0.047761  0.054207  0.054968  
 


==> anc/Figure15b.txt <==
#W/J       δ(L=8)    δ(L=10)   δ(L=12)   W/J       δ(L=14)  
 0.100000  0.293339  0.405181  0.425257  0.100000  0.453455
 0.600000  0.275811  0.368864  0.407303  0.600000  0.439297
 1.100000  0.214444  0.272359  0.308714  1.100000  0.377916
 1.600000  0.150435  0.187919  0.204158  1.600000  0.243427
 2.100000  0.117473  0.135839  0.144168  2.100000  0.164145
 2.600000  0.091015  0.105333  0.111004  2.600000  0.118531
 3.100000  0.073611  0.087424  0.092228  3.100000  0.093480
 3.600000  0.065429  0.074295  0.079757  3.600000  0.079061
 4.100000  0.057186  0.065319  0.070695  4.100000  0.070775
 4.600000  0.052088  0.059643  0.065127  4.600000  0.062199
 5.100000  0.047123  0.055478  0.059482  5.100000  0.056099
 5.600000  0.043947  0.051502  0.056349  6.100000  0.049220
 6.100000  0.040533  0.047458  0.052560  7.100000  0.044498
 6.600000  0.038098  0.046423  0.047853  8.100000  0.041604
 7.100000  0.036889  0.042832  0.047231  9.100000  0.039323
 7.600000  0.035228  0.041916  0.046083  10.100000  0.035814
 8.100000  0.034582  0.039447  0.043839  
 8.600000  0.032383  0.039434  0.043720  
 9.100000  0.032393  0.038857  0.043326  
 9.600000  0.031659  0.038916  0.041761  
 10.100000  0.030080  0.038082  0.041856  
 

==> anc/Figure16a.txt <==
#1/L       W/J=0.1   W/J=0.6   W/J=1.1   W/J=1.6   W/J=2.1   W/J=2.6   W/J=3.6   W/J=4.6   W/J=6.1   W/J=10.1 
 0.125000  0.385367  0.328162  0.273356  0.223147  0.190938  0.160087  0.121869  0.099432  0.082419  0.062944
 0.100000  0.449128  0.404405  0.314560  0.250998  0.207088  0.174662  0.133323  0.107494  0.091424  0.067904
 0.083333  0.470462  0.440960  0.346808  0.264034  0.212772  0.178993  0.136542  0.110820  0.093583  0.070619
 0.071429  0.480702  0.467310  0.402971  0.293439  0.230206  0.187503  0.137730  0.109904  0.084641  0.051097


==> anc/Figure16b.txt <==
#1/L       W/J=0.1   W/J=0.6   W/J=1.1   W/J=1.6   W/J=2.1   W/J=2.6   W/J=3.1   W/J=4.1   W/J=6.1   W/J=10.1 
 0.125000  0.293339  0.275811  0.214444  0.150435  0.117473  0.091015  0.073611  0.057186  0.043947  0.035228
 0.100000  0.405181  0.368864  0.272359  0.187919  0.135839  0.105333  0.087424  0.065319  0.051502  0.041916
 0.083333  0.425257  0.407303  0.308714  0.204158  0.144168  0.111004  0.092228  0.070695  0.056349  0.046083
 0.071429  0.453455  0.439297  0.377916  0.243427  0.164145  0.118531  0.093480  0.070775  0.049220  0.035814


==> anc/Figure17a.txt <==
#bins      L=12    
 0.000000  28.184259
 0.015000  3.724074
 0.030000  1.858333
 0.045000  1.176852
 0.060000  0.874074
 0.075000  0.680556
 0.090000  0.464815
 0.105000  0.473148
 0.120000  0.370370
 0.135000  0.319444
 0.150000  0.335185
 0.165000  0.242593
 0.180000  0.241667
 0.195000  0.203704
 0.210000  0.211111
 0.225000  0.188889
 0.240000  0.177778
 0.255000  0.151852
 0.270000  0.150000
 0.285000  0.137037
 0.300000  0.125000
 0.315000  0.116667
 0.330000  0.128704
 0.345000  0.157407
 0.360000  0.149074
 0.375000  0.145370
 0.390000  0.152778
 0.405000  0.116667
 0.420000  0.128704
 0.435000  0.165741
 0.450000  0.183333
 0.465000  0.163889
 0.480000  0.148148
 0.495000  0.166667
 0.510000  0.151852
 0.525000  0.149074
 0.540000  0.156481
 0.555000  0.156481
 0.570000  0.148148
 0.585000  0.150926
 0.600000  0.168519
 0.615000  0.140741
 0.630000  0.146296
 0.645000  0.137037
 0.660000  0.172222
 0.675000  0.148148
 0.690000  0.145370
 0.705000  0.120370
 0.720000  0.141667
 0.735000  0.162037
 0.750000  0.178704
 0.765000  0.175000
 0.780000  0.196296
 0.795000  0.197222
 0.810000  0.219444
 0.825000  0.232407
 0.840000  0.243519
 0.855000  0.271296
 0.870000  0.256481
 0.885000  0.329630
 0.900000  0.368519
 0.915000  0.425926
 0.930000  0.528704
 0.945000  0.734259
 0.960000  1.119444
 0.975000  2.278704
 0.990000  4.228704
 1.005000  0.698148
 1.020000  0.311111
 1.035000  0.206481
 1.050000  0.146296
 1.065000  0.142593
 1.080000  0.110185
 1.095000  0.083333
 1.110000  0.075926
 1.125000  0.079630
 1.140000  0.079630
 1.155000  0.071296
 1.170000  0.062037
 1.185000  0.069444
 1.200000  0.068519
 1.215000  0.060185
 1.230000  0.055556
 1.245000  0.056481
 1.260000  0.063889
 1.275000  0.044444
 1.290000  0.053704
 1.305000  0.063889
 1.320000  0.062963
 1.335000  0.055556
 1.350000  0.044444
 1.365000  0.053704
 1.380000  0.056481
 1.395000  0.050926
 1.410000  0.063889
 1.425000  0.062963
 1.440000  0.068519
 1.455000  0.051852
 1.470000  0.072222
 1.485000  0.089815
 1.500000  0.069444
 1.515000  0.071296
 1.530000  0.075000
 1.545000  0.039815
 1.560000  0.037963
 1.575000  0.036111
 1.590000  0.038889
 1.605000  0.039815
 1.620000  0.039815
 1.635000  0.030556
 1.650000  0.042593
 1.665000  0.045370
 1.680000  0.037037
 1.695000  0.043519
 1.710000  0.050000
 1.725000  0.046296
 1.740000  0.042593
 1.755000  0.047222
 1.770000  0.038889
 1.785000  0.058333
 1.800000  0.065741
 1.815000  0.074074
 1.830000  0.063889
 1.845000  0.083333
 1.860000  0.108333
 1.875000  0.126852
 1.890000  0.105556
 1.905000  0.144444
 1.920000  0.187037
 1.935000  0.238889
 1.950000  0.318519
 1.965000  0.579630
 1.980000  1.165741
 1.995000  0.413889
 2.010000  0.075926
 2.025000  0.050000
 2.040000  0.045370
 2.055000  0.034259
 2.070000  0.026852
 2.085000  0.019444
 2.100000  0.025926
 2.115000  0.024074
 2.130000  0.025000
 2.145000  0.020370
 2.160000  0.012037
 2.175000  0.019444
 2.190000  0.015741
 2.205000  0.013889
 2.220000  0.021296
 2.235000  0.011111
 2.250000  0.008333
 2.265000  0.013889
 2.280000  0.012963
 2.295000  0.016667
 2.310000  0.012963
 2.325000  0.014815
 2.340000  0.013889
 2.355000  0.015741
 2.370000  0.012963
 2.385000  0.011111
 2.400000  0.019444
 2.415000  0.016667
 2.430000  0.015741
 2.445000  0.020370
 2.460000  0.009259
 2.475000  0.007407
 2.490000  0.009259
 2.505000  0.010185
 2.520000  0.010185
 2.535000  0.012037
 2.550000  0.019444
 2.565000  0.010185
 2.580000  0.011111
 2.595000  0.011111
 2.610000  0.015741
 2.625000  0.010185
 2.640000  0.011111
 2.655000  0.010185
 2.670000  0.008333
 2.685000  0.008333
 2.700000  0.009259
 2.715000  0.009259
 2.730000  0.011111
 2.745000  0.013889
 2.760000  0.007407
 2.775000  0.012037
 2.790000  0.011111
 2.805000  0.021296
 2.820000  0.025926
 2.835000  0.022222
 2.850000  0.021296
 2.865000  0.016667
 2.880000  0.023148
 2.895000  0.033333
 2.910000  0.048148
 2.925000  0.056481
 2.940000  0.081481
 2.955000  0.116667
 2.970000  0.184259
 2.985000  0.257407
 3.000000  0.010185
 3.015000  0.007407
 3.030000  0.008333
 3.045000  0.001852
 3.060000  0.005556
 3.075000  0.002778
 3.090000  0.002778
 3.105000  0.001852
 3.120000  0.000926
 3.135000  0.002778
 3.150000  0.000926
 3.165000  0.006481
 3.180000  0.007407
 3.195000  0.000000
 3.210000  0.004630
 3.225000  0.004630
 3.240000  0.000926
 3.255000  0.003704
 3.270000  0.002778
 3.285000  0.004630
 3.300000  0.000926
 3.315000  0.001852
 3.330000  0.002778
 3.345000  0.006481
 3.360000  0.007407
 3.375000  0.002778
 3.390000  0.002778
 3.405000  0.000000
 3.420000  0.000926
 3.435000  0.000926
 3.450000  0.001852
 3.465000  0.001852
 3.480000  0.000926
 3.495000  0.000926
 3.510000  0.001852
 3.525000  0.000926
 3.540000  0.005556
 3.555000  0.001852
 3.570000  0.001852
 3.585000  0.000926
 3.600000  0.001852
 3.615000  0.001852
 3.630000  0.000926
 3.645000  0.003704
 3.660000  0.000000
 3.675000  0.003704
 3.690000  0.003704
 3.705000  0.000926
 3.720000  0.002778
 3.735000  0.001852
 3.750000  0.003704
 3.765000  0.003704
 3.780000  0.001852
 3.795000  0.004630
 3.810000  0.002778
 3.825000  0.001852
 3.840000  0.002778
 3.855000  0.004630
 3.870000  0.009259
 3.885000  0.008333
 3.900000  0.007407
 3.915000  0.011111
 3.930000  0.011111
 3.945000  0.005556
 3.960000  0.021296
 3.975000  0.030556
 3.990000  0.006481
 4.005000  0.000926
 4.020000  0.002778
 4.035000  0.000926
 4.050000  0.000000
 4.065000  0.001852
 4.080000  0.000000
 4.095000  0.000000
 4.110000  0.000000
 4.125000  0.000000
 4.140000  0.000926
 4.155000  0.000000
 4.170000  0.001852
 4.185000  0.000926
 4.200000  0.000000
 4.215000  0.000000
 4.230000  0.000000
 4.245000  0.000000
 4.260000  0.000000
 4.275000  0.000000
 4.290000  0.001852
 4.305000  0.001852
 4.320000  0.000000
 4.335000  0.000000
 4.350000  0.000000
 4.365000  0.000000
 4.380000  0.000000
 4.395000  0.000926
 4.410000  0.000000
 4.425000  0.000000
 4.440000  0.000000
 4.455000  0.000000
 4.470000  0.000000
 4.485000  0.000000
 4.500000  0.000926
 4.515000  0.000000
 4.530000  0.000926
 4.545000  0.000926
 4.560000  0.000000
 4.575000  0.001852
 4.590000  0.000000
 4.605000  0.000000
 4.620000  0.000926
 4.635000  0.000926
 4.650000  0.000000
 4.665000  0.000000
 4.680000  0.000926
 4.695000  0.000000
 4.710000  0.000000
 4.725000  0.000000
 4.740000  0.000926
 4.755000  0.000000
 4.770000  0.000000
 4.785000  0.000926
 4.800000  0.000000
 4.815000  0.000000
 4.830000  0.000926
 4.845000  0.000000
 4.860000  0.000926
 4.875000  0.000000
 4.890000  0.000926
 4.905000  0.001852
 4.920000  0.000926
 4.935000  0.001852
 4.950000  0.000926
 4.965000  0.005556
 4.980000  0.000000
 4.995000  0.000000
 5.010000  0.000000
 5.025000  0.000000
 5.040000  0.000926
 5.055000  0.000000
 5.070000  0.000000
 5.085000  0.000000
 5.100000  0.000000
 5.115000  0.000000
 5.130000  0.000000
 5.145000  0.000000
 5.160000  0.000000
 5.175000  0.000000
 5.190000  0.000000
 5.205000  0.000926
 5.220000  0.000000
 5.235000  0.000000
 5.250000  0.000000
 5.265000  0.000000
 5.280000  0.000000
 5.295000  0.000000
 5.310000  0.000000
 5.325000  0.000000
 5.340000  0.000926
 5.355000  0.000000
 5.370000  0.000000
 5.385000  0.000000
 5.400000  0.000000
 5.415000  0.000000
 5.430000  0.000000
 5.445000  0.000000
 5.460000  0.000000
 5.475000  0.000000
 5.490000  0.000000
 5.505000  0.000000
 5.520000  0.000000
 5.535000  0.000926
 5.550000  0.000000
 5.565000  0.000000
 5.580000  0.000000
 5.595000  0.000000
 5.610000  0.000000
 5.625000  0.000000
 5.640000  0.000000
 5.655000  0.000000
 5.670000  0.000000
 5.685000  0.000000
 5.700000  0.000000
 5.715000  0.000000
 5.730000  0.000000
 5.745000  0.000000
 5.760000  0.000000
 5.775000  0.000000
 5.790000  0.000000
 5.805000  0.000000
 5.820000  0.000000
 5.835000  0.000000
 5.850000  0.000000
 5.865000  0.000000
 5.880000  0.000926
 5.895000  0.000000
 5.910000  0.000926
 5.925000  0.000000
 5.940000  0.000000
 5.955000  0.000000
 5.970000  0.000000
 5.985000  0.000000
 6.000000  


==> anc/Figure17b.txt <==
#bins      L=12    
 0.000000  40.182991
 0.015000  0.529711
 0.030000  0.310233
 0.045000  0.219478
 0.060000  0.212996
 0.075000  0.162062
 0.090000  0.183361
 0.105000  0.102793
 0.120000  0.127797
 0.135000  0.105572
 0.150000  0.075011
 0.165000  0.060194
 0.180000  0.060194
 0.195000  0.040747
 0.210000  0.030560
 0.225000  0.044451
 0.240000  0.032412
 0.255000  0.039821
 0.270000  0.025004
 0.285000  0.036117
 0.300000  0.026856
 0.315000  0.033338
 0.330000  0.025004
 0.345000  0.023152
 0.360000  0.079642
 0.375000  0.079642
 0.390000  0.063899
 0.405000  0.062973
 0.420000  0.065751
 0.435000  0.066677
 0.450000  0.055564
 0.465000  0.062973
 0.480000  0.041673
 0.495000  0.058342
 0.510000  0.052786
 0.525000  0.075011
 0.540000  0.062973
 0.555000  0.051860
 0.570000  0.051860
 0.585000  0.050934
 0.600000  0.058342
 0.615000  0.069455
 0.630000  0.061120
 0.645000  0.074085
 0.660000  0.064825
 0.675000  0.068529
 0.690000  0.068529
 0.705000  0.073159
 0.720000  0.078716
 0.735000  0.080568
 0.750000  0.084272
 0.765000  0.090755
 0.780000  0.100941
 0.795000  0.087976
 0.810000  0.089829
 0.825000  0.096311
 0.840000  0.112054
 0.855000  0.137984
 0.870000  0.146319
 0.885000  0.155579
 0.900000  0.189844
 0.915000  0.233369
 0.930000  0.312085
 0.945000  0.412100
 0.960000  0.578792
 0.975000  1.099242
 0.990000  6.788074
 1.005000  1.060347
 1.020000  0.470442
 1.035000  0.300046
 1.050000  0.209291
 1.065000  0.173175
 1.080000  0.145393
 1.095000  0.116684
 1.110000  0.111128
 1.125000  0.104646
 1.140000  0.086124
 1.155000  0.071307
 1.170000  0.077790
 1.185000  0.062973
 1.200000  0.072233
 1.215000  0.062047
 1.230000  0.057416
 1.245000  0.046303
 1.260000  0.062973
 1.275000  0.048156
 1.290000  0.039821
 1.305000  0.037969
 1.320000  0.044451
 1.335000  0.055564
 1.350000  0.044451
 1.365000  0.037969
 1.380000  0.043525
 1.395000  0.040747
 1.410000  0.032412
 1.425000  0.042599
 1.440000  0.037969
 1.455000  0.040747
 1.470000  0.044451
 1.485000  0.044451
 1.500000  0.060194
 1.515000  0.055564
 1.530000  0.041673
 1.545000  0.040747
 1.560000  0.055564
 1.575000  0.044451
 1.590000  0.053712
 1.605000  0.051860
 1.620000  0.078716
 1.635000  0.032412
 1.650000  0.027782
 1.665000  0.025004
 1.680000  0.025930
 1.695000  0.013891
 1.710000  0.019447
 1.725000  0.014817
 1.740000  0.019447
 1.755000  0.018521
 1.770000  0.015743
 1.785000  0.027782
 1.800000  0.025930
 1.815000  0.025004
 1.830000  0.031486
 1.845000  0.036117
 1.860000  0.027782
 1.875000  0.040747
 1.890000  0.131502
 1.905000  0.088902
 1.920000  0.131502
 1.935000  0.104646
 1.950000  0.135206
 1.965000  0.191696
 1.980000  0.360240
 1.995000  2.402219
 2.010000  0.252816
 2.025000  0.150023
 2.040000  0.109276
 2.055000  0.082420
 2.070000  0.076864
 2.085000  0.046303
 2.100000  0.041673
 2.115000  0.032412
 2.130000  0.033338
 2.145000  0.025930
 2.160000  0.026856
 2.175000  0.027782
 2.190000  0.018521
 2.205000  0.022226
 2.220000  0.022226
 2.235000  0.018521
 2.250000  0.014817
 2.265000  0.016669
 2.280000  0.022226
 2.295000  0.027782
 2.310000  0.009261
 2.325000  0.012965
 2.340000  0.017595
 2.355000  0.012965
 2.370000  0.017595
 2.385000  0.014817
 2.400000  0.013891
 2.415000  0.016669
 2.430000  0.018521
 2.445000  0.020373
 2.460000  0.025930
 2.475000  0.013891
 2.490000  0.013891
 2.505000  0.010187
 2.520000  0.006482
 2.535000  0.014817
 2.550000  0.013891
 2.565000  0.010187
 2.580000  0.013891
 2.595000  0.013891
 2.610000  0.007409
 2.625000  0.008335
 2.640000  0.010187
 2.655000  0.013891
 2.670000  0.008335
 2.685000  0.012039
 2.700000  0.012039
 2.715000  0.012965
 2.730000  0.009261
 2.745000  0.010187
 2.760000  0.008335
 2.775000  0.013891
 2.790000  0.007409
 2.805000  0.009261
 2.820000  0.015743
 2.835000  0.024078
 2.850000  0.046303
 2.865000  0.053712
 2.880000  0.026856
 2.895000  0.017595
 2.910000  0.018521
 2.925000  0.026856
 2.940000  0.032412
 2.955000  0.027782
 2.970000  0.053712
 2.985000  0.422287
 3.000000  0.419509
 3.015000  0.036117
 3.030000  0.021300
 3.045000  0.022226
 3.060000  0.012039
 3.075000  0.012965
 3.090000  0.005556
 3.105000  0.004630
 3.120000  0.004630
 3.135000  0.005556
 3.150000  0.005556
 3.165000  0.004630
 3.180000  0.005556
 3.195000  0.002778
 3.210000  0.002778
 3.225000  0.001852
 3.240000  0.004630
 3.255000  0.004630
 3.270000  0.006482
 3.285000  0.003704
 3.300000  0.004630
 3.315000  0.002778
 3.330000  0.006482
 3.345000  0.003704
 3.360000  0.004630
 3.375000  0.005556
 3.390000  0.002778
 3.405000  0.003704
 3.420000  0.000000
 3.435000  0.001852
 3.450000  0.000000
 3.465000  0.001852
 3.480000  0.000926
 3.495000  0.000926
 3.510000  0.002778
 3.525000  0.001852
 3.540000  0.001852
 3.555000  0.000926
 3.570000  0.004630
 3.585000  0.001852
 3.600000  0.000000
 3.615000  0.004630
 3.630000  0.000000
 3.645000  0.000000
 3.660000  0.002778
 3.675000  0.000926
 3.690000  0.001852
 3.705000  0.001852
 3.720000  0.000000
 3.735000  0.000926
 3.750000  0.003704
 3.765000  0.001852
 3.780000  0.004630
 3.795000  0.008335
 3.810000  0.004630
 3.825000  0.005556
 3.840000  0.005556
 3.855000  0.002778
 3.870000  0.001852
 3.885000  0.005556
 3.900000  0.003704
 3.915000  0.008335
 3.930000  0.007409
 3.945000  0.007409
 3.960000  0.007409
 3.975000  0.014817
 3.990000  0.101867
 4.005000  0.010187
 4.020000  0.004630
 4.035000  0.001852
 4.050000  0.005556
 4.065000  0.001852
 4.080000  0.000926
 4.095000  0.000000
 4.110000  0.000926
 4.125000  0.000926
 4.140000  0.000000
 4.155000  0.000000
 4.170000  0.001852
 4.185000  0.000000
 4.200000  0.000926
 4.215000  0.000926
 4.230000  0.001852
 4.245000  0.000926
 4.260000  0.000000
 4.275000  0.000000
 4.290000  0.000000
 4.305000  0.000926
 4.320000  0.002778
 4.335000  0.000000
 4.350000  0.000926
 4.365000  0.000000
 4.380000  0.000000
 4.395000  0.000926
 4.410000  0.000000
 4.425000  0.000000
 4.440000  0.000000
 4.455000  0.000000
 4.470000  0.000000
 4.485000  0.000000
 4.500000  0.000926
 4.515000  0.000000
 4.530000  0.000000
 4.545000  0.000000
 4.560000  0.000926
 4.575000  0.000000
 4.590000  0.000000
 4.605000  0.000000
 4.620000  0.000000
 4.635000  0.000926
 4.650000  0.000000
 4.665000  0.000000
 4.680000  0.000000
 4.695000  0.000000
 4.710000  0.000926
 4.725000  0.000000
 4.740000  0.000000
 4.755000  0.001852
 4.770000  0.000926
 4.785000  0.000926
 4.800000  0.001852
 4.815000  0.000000
 4.830000  0.002778
 4.845000  0.000926
 4.860000  0.000926
 4.875000  0.001852
 4.890000  0.000000
 4.905000  0.000000
 4.920000  0.000926
 4.935000  0.000926
 4.950000  0.000000
 4.965000  0.000926
 4.980000  0.004630
 4.995000  0.012965
 5.010000  0.000000
 5.025000  0.000000
 5.040000  0.000000
 5.055000  0.000000
 5.070000  0.000000
 5.085000  0.000000
 5.100000  0.000000
 5.115000  0.000000
 5.130000  0.000000
 5.145000  0.000000
 5.160000  0.000000
 5.175000  0.000000
 5.190000  0.000000
 5.205000  0.000000
 5.220000  0.000000
 5.235000  0.000000
 5.250000  0.000000
 5.265000  0.000000
 5.280000  0.000000
 5.295000  0.000000
 5.310000  0.000000
 5.325000  0.000000
 5.340000  0.000000
 5.355000  0.000000
 5.370000  0.000000
 5.385000  0.000000
 5.400000  0.000000
 5.415000  0.000000
 5.430000  0.000000
 5.445000  0.000000
 5.460000  0.000000
 5.475000  0.000000
 5.490000  0.000000
 5.505000  0.000000
 5.520000  0.000000
 5.535000  0.000000
 5.550000  0.000000
 5.565000  0.000000
 5.580000  0.000000
 5.595000  0.000000
 5.610000  0.000000
 5.625000  0.000000
 5.640000  0.000000
 5.655000  0.000000
 5.670000  0.000000
 5.685000  0.000000
 5.700000  0.000000
 5.715000  0.000000
 5.730000  0.000000
 5.745000  0.000000
 5.760000  0.000000
 5.775000  0.000000
 5.790000  0.000000
 5.805000  0.000000
 5.820000  0.000926
 5.835000  0.000000
 5.850000  0.000000
 5.865000  0.000000
 5.880000  0.000000
 5.895000  0.000926
 5.910000  0.000000
 5.925000  0.000926
 5.940000  0.000000
 5.955000  0.000926
 5.970000  0.000926
 5.985000  0.000926
 6.000000  


==> anc/Figure1a.txt <==
#W/J=0.1   W/J=2.1   W/J=4.1   W/J=6.1   W/J=8.1   W/J=10.1 
 0.024964  0.219698  0.415866  0.473747  0.494763  0.497713
 0.018790  0.172725  0.372691  0.451841  0.487573  0.494307
 0.014870  0.141658  0.334282  0.425116  0.475812  0.488207
 0.011650  0.115199  0.292781  0.390704  0.457146  0.477304
 0.008812  0.090554  0.247045  0.346313  0.427507  0.456864
 0.006223  0.065960  0.194572  0.286808  0.379151  0.419246
 0.003708  0.040981  0.131824  0.208884  0.299758  0.347474
 0.001213  0.015752  0.059255  0.106608  0.173091  0.218821
-0.001184 -0.015147 -0.058604 -0.106398 -0.173370 -0.219422
-0.003652 -0.041663 -0.132658 -0.209394 -0.298880 -0.347322
-0.006081 -0.066770 -0.194501 -0.286934 -0.379289 -0.419030
-0.008722 -0.091281 -0.247009 -0.346296 -0.427652 -0.456945
-0.011666 -0.115510 -0.293034 -0.390595 -0.456990 -0.477091
-0.014873 -0.141504 -0.333912 -0.424419 -0.475987 -0.488139
-0.018903 -0.172141 -0.372563 -0.451603 -0.487862 -0.494263
-0.025146 -0.218511 -0.416033 -0.474382 -0.494770 -0.497723


==> anc/Figure1b.txt <==
#W/J=0.1   W/J=2.1   W/J=4.1   W/J=6.1   W/J=8.1   W/J=10.1    
 0.634875  0.791373  1.056119  1.125795  1.122265  1.096920
 0.612901  0.726663  0.959958  1.031594  1.040944  1.029760
 0.599036  0.684200  0.901304  0.980723  1.007100  1.006635
 0.584844  0.649766  0.854823  0.946735  0.989617  0.997176
 0.571696  0.618260  0.808720  0.911036  0.972700  0.988620
 0.555187  0.587727  0.755400  0.862515  0.942900  0.971048
 0.541637  0.556304  0.690156  0.792810  0.888290  0.931723
 0.518851  0.520964  0.603579  0.690902  0.794115  0.851451
 0.502405  0.458985  0.324159  0.211326  0.108540  0.065070
 0.475932  0.428385  0.265593  0.157735  0.071163  0.039522
 0.460289  0.400047  0.212052  0.102354  0.031246  0.013193
 0.439788  0.373528  0.173831  0.071396  0.016230  0.005360
 0.423781  0.347922  0.141013  0.049376  0.008558  0.002147
 0.397653  0.321422  0.112169  0.033987  0.004019  0.000917
 0.376968  0.290210  0.085592  0.021098  0.001769  0.000351
 0.304155  0.244244  0.055531  0.010618  0.000546  0.000107


==> anc/Figure2a.txt <==
#epsilon   W/J=0.1   W/J=0.5   W/J=0.9   W/J=1.3   W/J=1.7   W/J=2.1   W/J=2.5   W/J=2.9   W/J=3.3   W/J=3.7   W/J=4.1   W/J=4.5   W/J=4.9   W/J=5.3   W/J=5.7   W/J=6.1   W/J=6.5   W/J=6.9   W/J=7.3   W/J=7.7   W/J=8.1   W/J=8.5   W/J=8.9   W/J=9.3   W/J=9.7   W/J=10.1  W/J=10.5  W/J=10.9  W/J=11.3  W/J=11.7  W/J=12.1     
 0.025165  0.032167  0.047677  0.068550  0.100892  0.139132  0.183607  0.228208  0.275518  0.317190  0.355439  0.400561  0.422381  0.461662  0.496991  0.525309  0.544446  0.569807  0.582237  0.612434  0.618244  0.633063  0.660585  0.663619  0.679048  0.691905  0.712262  0.718785  0.722550  0.740600  0.737137  0.762725
 0.058780  0.031945  0.046087  0.066183  0.094776  0.133236  0.182559  0.222762  0.267463  0.311049  0.347325  0.389913  0.418221  0.453831  0.488206  0.504041  0.527347  0.555227  0.562943  0.579754  0.607987  0.618713  0.646660  0.652599  0.675871  0.680017  0.685371  0.697777  0.719853  0.712652  0.730666  0.740418
 0.092395  0.018578  0.039405  0.058586  0.089042  0.122658  0.158555  0.202316  0.244576  0.280983  0.325903  0.346178  0.385441  0.431879  0.454488  0.493352  0.514286  0.540515  0.544821  0.567452  0.593822  0.604516  0.620088  0.627445  0.645665  0.665551  0.674413  0.688350  0.693031  0.709431  0.721592  0.714147
 0.126010  0.017288  0.029715  0.050872  0.078049  0.110541  0.152253  0.188780  0.221109  0.260396  0.305246  0.346562  0.364940  0.399397  0.445292  0.463223  0.486394  0.500272  0.534140  0.549308  0.574503  0.589583  0.604997  0.609588  0.626260  0.629491  0.648661  0.671068  0.670753  0.678830  0.699285  0.710620
 0.159625  0.011654  0.029254  0.047702  0.069619  0.102612  0.131353  0.174834  0.210237  0.247231  0.291928  0.333554  0.357159  0.384389  0.410350  0.444471  0.485834  0.494235  0.520163  0.533308  0.547574  0.579151  0.591716  0.599100  0.606027  0.625503  0.632041  0.654847  0.659832  0.667949  0.675334  0.696269
 0.193240  0.011381  0.028333  0.045287  0.065040  0.090321  0.122040  0.161570  0.210525  0.235107  0.279904  0.317253  0.350497  0.377453  0.407423  0.426455  0.454767  0.480809  0.493221  0.519720  0.535518  0.554516  0.567056  0.582319  0.602605  0.608081  0.622310  0.649322  0.641022  0.658404  0.663589  0.677001
 0.226855  0.010866  0.027283  0.041294  0.061010  0.087843  0.112228  0.154046  0.194921  0.225041  0.265467  0.298773  0.330901  0.375131  0.398034  0.424262  0.441264  0.478585  0.481536  0.497645  0.530717  0.538515  0.567765  0.568996  0.577671  0.601851  0.614720  0.621538  0.632916  0.647959  0.652488  0.665257
 0.260470  0.017389  0.027088  0.038820  0.055618  0.076447  0.108198  0.146016  0.180220  0.219208  0.256883  0.298243  0.325230  0.363882  0.384917  0.406094  0.429352  0.448766  0.481648  0.494371  0.511815  0.528453  0.548292  0.559845  0.576296  0.587699  0.596979  0.626574  0.618549  0.634274  0.638047  0.649373
 0.294085  0.024681  0.023589  0.037297  0.051044  0.070482  0.097676  0.131852  0.166725  0.204172  0.252075  0.282140  0.316292  0.350774  0.363304  0.397604  0.423514  0.444460  0.460712  0.493119  0.505611  0.521425  0.538572  0.552372  0.574936  0.570894  0.592004  0.593497  0.611721  0.626824  0.634901  0.646712
 0.327700  0.006591  0.022126  0.034195  0.047316  0.063408  0.094908  0.121744  0.163545  0.203467  0.240739  0.266948  0.306192  0.341195  0.366051  0.388676  0.417278  0.440138  0.453422  0.482514  0.501451  0.507324  0.540961  0.545629  0.558499  0.563753  0.586314  0.586505  0.595025  0.620064  0.616012  0.635498
 0.361315  0.006958  0.020897  0.032084  0.042216  0.057234  0.083059  0.116332  0.149804  0.191029  0.230358  0.260241  0.296318  0.336925  0.357238  0.374015  0.399421  0.425223  0.448785  0.463216  0.485952  0.509470  0.525958  0.535071  0.549175  0.559457  0.569097  0.588942  0.591639  0.610773  0.619659  0.615530
 0.394930  0.006612  0.019508  0.031122  0.040384  0.055489  0.077752  0.107059  0.147500  0.180138  0.229906  0.259822  0.293878  0.322047  0.347263  0.370689  0.398043  0.412810  0.446055  0.456667  0.481413  0.504786  0.520175  0.517293  0.531109  0.551400  0.562889  0.577565  0.579389  0.593156  0.610451  0.611484
 0.428545  0.009875  0.018462  0.030523  0.039606  0.050994  0.073025  0.099990  0.149684  0.174075  0.215858  0.247110  0.280337  0.309983  0.358009  0.357666  0.395131  0.416164  0.434156  0.452299  0.469025  0.493750  0.503456  0.517161  0.530078  0.525692  0.559201  0.565512  0.575601  0.595948  0.596719  0.601225
 0.462160  0.008480  0.017496  0.027821  0.036426  0.046296  0.068031  0.096997  0.133511  0.177414  0.214328  0.241373  0.289875  0.302681  0.331913  0.356932  0.383574  0.405206  0.422534  0.450060  0.462985  0.483099  0.497289  0.514065  0.522921  0.534399  0.544596  0.569585  0.573922  0.579996  0.591031  0.597974
 0.495775  0.004389  0.016849  0.026358  0.034147  0.042003  0.061985  0.092217  0.134846  0.168842  0.206819  0.240871  0.273486  0.299772  0.331518  0.360786  0.385923  0.401511  0.424853  0.440760  0.454802  0.469056  0.482362  0.497755  0.529536  0.539777  0.546821  0.561280  0.574775  0.573957  0.586532  0.599842
 0.529390  0.006082  0.016115  0.025018  0.030840  0.038861  0.055658  0.088786  0.121450  0.167588  0.197483  0.235348  0.263594  0.297653  0.326278  0.344310  0.368377  0.387144  0.412913  0.437791  0.456100  0.478397  0.477815  0.519565  0.516058  0.526950  0.535234  0.550905  0.574743  0.585193  0.580958  0.588771
 0.563005  0.005695  0.015360  0.024370  0.029515  0.036222  0.054259  0.081871  0.120902  0.161468  0.196374  0.234957  0.258050  0.302788  0.325334  0.351610  0.373414  0.397926  0.419594  0.426448  0.450817  0.470885  0.478691  0.494493  0.512359  0.533270  0.534570  0.544816  0.554071  0.569346  0.581636  0.593553
 0.596620  0.005602  0.014095  0.022528  0.027346  0.034402  0.050451  0.082991  0.119706  0.146034  0.193883  0.222978  0.257785  0.282523  0.315796  0.345478  0.365280  0.389537  0.413137  0.431831  0.450261  0.457234  0.469229  0.492569  0.505191  0.516000  0.536394  0.545168  0.562234  0.570983  0.584066  0.592374
 0.630235  0.004936  0.013522  0.020707  0.024849  0.031167  0.048740  0.079004  0.118046  0.151498  0.184755  0.232081  0.259402  0.278261  0.310888  0.342923  0.364315  0.383360  0.412069  0.416168  0.442930  0.466607  0.470576  0.489270  0.494899  0.521255  0.533103  0.544802  0.543455  0.560812  0.570854  0.588484
 0.663850  0.004850  0.013347  0.019271  0.024031  0.029452  0.043838  0.075834  0.109975  0.150191  0.186354  0.227661  0.252239  0.277971  0.318587  0.335105  0.355773  0.376523  0.405820  0.419536  0.437100  0.453000  0.466694  0.484517  0.507870  0.512463  0.521700  0.540820  0.549919  0.556748  0.569201  0.579637
 0.697465  0.005667  0.012128  0.019166  0.021988  0.026075  0.039990  0.070691  0.106728  0.148791  0.178999  0.215195  0.242089  0.281687  0.311819  0.332968  0.353602  0.377332  0.402090  0.416416  0.435657  0.452557  0.479011  0.482094  0.499385  0.497839  0.511908  0.534129  0.542748  0.559557  0.562423  0.572048
 0.731080  0.003083  0.011217  0.018048  0.020034  0.024568  0.040705  0.070955  0.105089  0.143842  0.184823  0.216636  0.251766  0.278581  0.313771  0.336997  0.352527  0.378109  0.394428  0.418963  0.438843  0.447429  0.465665  0.487205  0.490723  0.509789  0.517831  0.536019  0.543463  0.557460  0.568685  0.566436
 0.764695  0.003944  0.010519  0.016091  0.017893  0.021857  0.038701  0.069146  0.104492  0.140162  0.178917  0.215490  0.248154  0.275678  0.302942  0.329329  0.353243  0.368995  0.381152  0.415018  0.439900  0.453769  0.464101  0.479621  0.489830  0.499503  0.527804  0.529098  0.543094  0.535094  0.562590  0.564066
 0.798310  0.003007  0.010109  0.015121  0.016299  0.019730  0.035224  0.062184  0.097563  0.134073  0.180546  0.208517  0.240671  0.277265  0.305263  0.330464  0.353743  0.373070  0.391606  0.409222  0.427445  0.447889  0.468483  0.477936  0.493211  0.501916  0.509381  0.521796  0.535596  0.554632  0.555287  0.582366
 0.831925  0.003152  0.009083  0.013087  0.015183  0.018525  0.031427  0.059166  0.098582  0.131719  0.179324  0.210819  0.243117  0.270431  0.306185  0.321561  0.351473  0.368903  0.400114  0.405402  0.431036  0.441012  0.446697  0.464747  0.491510  0.501208  0.508554  0.521288  0.541517  0.546401  0.555215  0.565525
 0.865540  0.002648  0.008300  0.011998  0.012913  0.017027  0.032270  0.062650  0.102377  0.132628  0.172245  0.208194  0.242480  0.275358  0.306464  0.320578  0.349567  0.378874  0.389999  0.405601  0.428297  0.446178  0.461420  0.470640  0.492419  0.491615  0.525013  0.523687  0.536786  0.545611  0.550178  0.567046
 0.899155  0.002751  0.007958  0.010598  0.011550  0.016427  0.031898  0.057971  0.095758  0.135554  0.172328  0.212540  0.241583  0.272095  0.299291  0.322741  0.351848  0.369133  0.392440  0.404672  0.423208  0.444725  0.456330  0.485166  0.484939  0.491328  0.510516  0.515940  0.537126  0.542961  0.552530  0.563327
 0.932770  0.002389  0.007144  0.009476  0.010081  0.015023  0.030753  0.060191  0.092872  0.135597  0.176040  0.217287  0.244155  0.277801  0.301782  0.333462  0.342974  0.371313  0.397475  0.404404  0.422027  0.430872  0.455943  0.471185  0.483783  0.497800  0.515552  0.532298  0.530773  0.546532  0.558806  0.571086
 0.966385  0.002594  0.006255  0.008058  0.008894  0.013595  0.028612  0.060030  0.098284  0.140708  0.178101  0.212941  0.235134  0.283604  0.300592  0.317963  0.357719  0.367431  0.387996  0.393583  0.429075  0.441914  0.455965  0.472926  0.483717  0.503896  0.515445  0.520642  0.532510  0.542993  0.552546  0.568505
 1.000000  0.002397  0.005536  0.006860  0.007842  0.013399  0.030899  0.058996  0.099156  0.136262  0.175167  0.213006  0.241209  0.269168  0.303892  0.329499  0.346461  0.375269  0.383927  0.418152  0.429122  0.438243  0.456829  0.473783  0.488316  0.489645  0.513450  0.525820  0.531510  0.550690  0.545529  0.560744


==> anc/Figure2b.txt <==
#epsilon   W/J=0.1   W/J=0.5   W/J=0.9   W/J=1.3   W/J=1.7   W/J=2.1   W/J=2.5   W/J=2.9   W/J=3.3   W/J=3.7   W/J=4.1   W/J=4.5   W/J=4.9   W/J=5.3   W/J=5.7   W/J=6.1   W/J=6.5   W/J=6.9   W/J=7.3   W/J=7.7   W/J=8.1   W/J=8.5   W/J=8.9   W/J=9.3   W/J=9.7  W/J=10.1  W/J=10.5  W/J=10.9  W/J=11.3  W/J=11.7  W/J=12.1   
 0.025165  0.048116  0.114765  0.179405  0.265242  0.351433  0.446044  0.525210  0.589569  0.642627  0.686404  0.726611  0.750829  0.779670  0.807244  0.832251  0.839266  0.853541  0.862406  0.883861  0.882021  0.893822  0.902143  0.907041  0.913624  0.924384  0.928843  0.932282  0.937223  0.942834  0.941936  0.950661
 0.058780  0.048114  0.116953  0.176324  0.257396  0.347392  0.439539  0.509067  0.573072  0.624442  0.664192  0.717693  0.749440  0.778479  0.795375  0.812092  0.831148  0.847954  0.855074  0.865916  0.881048  0.885059  0.899796  0.903164  0.913485  0.916820  0.918607  0.918834  0.931258  0.930670  0.940249  0.941635
 0.092395  0.027485  0.091826  0.144335  0.217082  0.312368  0.388781  0.470358  0.540202  0.592345  0.641167  0.678131  0.711033  0.752508  0.769341  0.800147  0.817790  0.840477  0.845031  0.858411  0.877157  0.877263  0.887142  0.892814  0.901808  0.907193  0.920815  0.919352  0.925607  0.932591  0.936143  0.933776
 0.126010  0.022266  0.072087  0.116249  0.184682  0.275061  0.358021  0.440020  0.501711  0.562145  0.620906  0.664370  0.697220  0.723051  0.763925  0.785200  0.802886  0.818553  0.842444  0.849604  0.860101  0.874030  0.880560  0.885307  0.891971  0.901908  0.907200  0.913614  0.919058  0.922169  0.930932  0.931984
 0.159625  0.014270  0.068581  0.102849  0.156231  0.240391  0.311597  0.403327  0.474638  0.543488  0.601248  0.649480  0.684134  0.711505  0.738423  0.765336  0.799749  0.810737  0.829477  0.843382  0.855066  0.869542  0.877462  0.880931  0.884764  0.896339  0.902455  0.911338  0.914968  0.915119  0.920008  0.929227
 0.193240  0.032408  0.077735  0.096913  0.137624  0.206491  0.286241  0.365034  0.454428  0.503467  0.578340  0.630917  0.667656  0.702654  0.732805  0.759268  0.781074  0.803697  0.811730  0.832961  0.844391  0.853209  0.863184  0.876655  0.886884  0.891338  0.901935  0.909308  0.902297  0.912929  0.917534  0.924277
 0.226855  0.036809  0.077982  0.088135  0.124861  0.186300  0.263972  0.352116  0.435747  0.490133  0.565126  0.605406  0.654575  0.701479  0.721140  0.752372  0.773540  0.797391  0.806971  0.816934  0.843869  0.846041  0.865741  0.871046  0.874280  0.889777  0.894181  0.896690  0.905535  0.914059  0.911748  0.921852
 0.260470  0.032133  0.071628  0.083003  0.110084  0.165175  0.243451  0.336618  0.410728  0.482189  0.548787  0.604889  0.640455  0.689357  0.714533  0.736140  0.770241  0.775740  0.802673  0.815203  0.836964  0.839537  0.851364  0.866861  0.867952  0.882659  0.887981  0.899957  0.902151  0.909231  0.915825  0.915371
 0.294085  0.052141  0.068976  0.080101  0.100242  0.151324  0.223325  0.304783  0.383894  0.459314  0.535999  0.581271  0.629733  0.671736  0.697879  0.728621  0.757406  0.773187  0.789668  0.808767  0.824831  0.836498  0.851762  0.861768  0.876977  0.874258  0.889968  0.886794  0.900256  0.902515  0.912276  0.911989
 0.327700  0.063670  0.066436  0.076088  0.086833  0.127319  0.208190  0.283244  0.377557  0.452817  0.521961  0.563821  0.627941  0.663991  0.697214  0.725315  0.759998  0.772778  0.786019  0.813170  0.824673  0.834040  0.855235  0.854468  0.869818  0.870040  0.876805  0.882396  0.890789  0.905842  0.901061  0.911333
 0.361315  0.020035  0.062440  0.072214  0.079000  0.110516  0.179061  0.268498  0.353414  0.433408  0.504817  0.552481  0.611450  0.658286  0.688722  0.708375  0.736071  0.759751  0.781287  0.797330  0.817051  0.836099  0.847767  0.853400  0.861749  0.870671  0.873391  0.887577  0.891859  0.902126  0.904037  0.902811
 0.394930  0.071956  0.060819  0.068919  0.071736  0.102546  0.168097  0.246447  0.337367  0.410426  0.495339  0.547228  0.606227  0.644321  0.687711  0.710387  0.731408  0.752248  0.782178  0.790908  0.808683  0.829145  0.837815  0.836893  0.855181  0.864230  0.873452  0.882673  0.885030  0.891717  0.899498  0.899268
 0.428545  0.049351  0.054621  0.061714  0.066276  0.095035  0.153054  0.231617  0.339650  0.397992  0.485575  0.540517  0.594117  0.638483  0.679289  0.698666  0.738377  0.753912  0.779223  0.788324  0.807146  0.828576  0.839703  0.839293  0.851793  0.856326  0.876773  0.870779  0.888003  0.891323  0.892049  0.896604
 0.462160  0.032843  0.050960  0.058838  0.060967  0.081465  0.141819  0.221142  0.310239  0.403541  0.478178  0.523332  0.597311  0.626543  0.664471  0.696646  0.723341  0.747412  0.768202  0.787988  0.797105  0.818126  0.830370  0.840677  0.849585  0.859121  0.871338  0.877349  0.877743  0.888214  0.894899  0.894951
 0.495775  0.020220  0.047819  0.054094  0.054538  0.073204  0.129388  0.207132  0.309070  0.383389  0.465531  0.526297  0.573717  0.619559  0.660566  0.692237  0.722834  0.741321  0.767665  0.784202  0.802375  0.802759  0.823622  0.832918  0.852218  0.860392  0.865022  0.870254  0.881492  0.885627  0.890377  0.900149
 0.529390  0.025640  0.044145  0.050474  0.050406  0.066748  0.113342  0.202615  0.282463  0.379781  0.457258  0.513718  0.572061  0.613366  0.655319  0.682375  0.711964  0.738999  0.759205  0.775967  0.800987  0.810381  0.820957  0.840790  0.845349  0.852123  0.863741  0.870412  0.880726  0.885861  0.892559  0.896702
 0.563005  0.030393  0.040252  0.046714  0.046680  0.060797  0.109179  0.190231  0.274453  0.372743  0.441672  0.506448  0.560501  0.621069  0.647693  0.686772  0.713694  0.740260  0.762489  0.780361  0.790595  0.810151  0.820573  0.831915  0.842839  0.855355  0.860653  0.870420  0.879394  0.879815  0.888675  0.896769
 0.596620  0.024862  0.037682  0.043160  0.043372  0.055826  0.100984  0.186567  0.275275  0.340030  0.442699  0.497275  0.556327  0.600909  0.639944  0.687283  0.706137  0.734250  0.758857  0.769321  0.791311  0.803132  0.816083  0.828919  0.840890  0.850352  0.864172  0.869297  0.877001  0.884257  0.889003  0.895874
 0.630235  0.020911  0.036111  0.041396  0.041124  0.050616  0.095348  0.175220  0.269254  0.354369  0.426796  0.503404  0.556343  0.599286  0.636112  0.675171  0.706238  0.726222  0.756763  0.763511  0.786740  0.807961  0.814149  0.829335  0.834902  0.848165  0.860361  0.868781  0.871578  0.879552  0.885393  0.897322
 0.663850  0.023520  0.033865  0.038447  0.037845  0.045908  0.085205  0.166179  0.251274  0.350073  0.428204  0.498762  0.552666  0.594294  0.643713  0.674681  0.700115  0.723356  0.753225  0.766958  0.781302  0.792880  0.808577  0.822996  0.841167  0.847029  0.853129  0.863715  0.869765  0.879054  0.885482  0.895010
 0.697465  0.024641  0.032489  0.036476  0.034874  0.040908  0.076998  0.161241  0.246845  0.340050  0.415507  0.479072  0.535989  0.597223  0.641967  0.668419  0.699458  0.721309  0.750052  0.762501  0.782483  0.797746  0.818225  0.821791  0.837703  0.841256  0.844879  0.861195  0.869134  0.883380  0.882720  0.885539
 0.731080  0.020977  0.030206  0.033392  0.031066  0.039357  0.079993  0.156006  0.250280  0.330972  0.422693  0.479866  0.542198  0.597487  0.640244  0.664518  0.701371  0.723031  0.744046  0.769040  0.786523  0.796215  0.811389  0.828442  0.835401  0.846985  0.853255  0.861335  0.866037  0.876456  0.884950  0.884825
 0.764695  0.028582  0.028112  0.031270  0.029293  0.033893  0.074760  0.149147  0.241286  0.325511  0.413824  0.482412  0.541063  0.591994  0.630891  0.668182  0.692617  0.710567  0.729156  0.766597  0.784786  0.793872  0.814474  0.823900  0.834512  0.845292  0.858310  0.859933  0.868187  0.866749  0.882974  0.888178
 0.798310  0.020868  0.026081  0.028662  0.025593  0.030413  0.069419  0.139327  0.232879  0.315464  0.415087  0.471317  0.540118  0.591304  0.628287  0.664068  0.693226  0.720207  0.737319  0.758627  0.778750  0.791916  0.813708  0.821208  0.832864  0.838828  0.842311  0.854378  0.866310  0.877299  0.873081  0.891505
 0.831925  0.026512  0.024099  0.025973  0.022940  0.028463  0.060204  0.133781  0.228068  0.317702  0.409543  0.478244  0.539299  0.580151  0.626210  0.657806  0.690092  0.717284  0.746357  0.762701  0.777724  0.795172  0.797600  0.818178  0.835059  0.848440  0.844992  0.863791  0.869454  0.874092  0.876892  0.883652
 0.865540  0.018361  0.021946  0.023121  0.020114  0.027111  0.064042  0.141407  0.234845  0.312417  0.398693  0.471759  0.537777  0.581123  0.636781  0.653272  0.697276  0.726654  0.739358  0.762754  0.779085  0.794053  0.807393  0.816352  0.837623  0.840167  0.860204  0.861205  0.869230  0.875302  0.879147  0.888922
 0.899155  0.017783  0.020268  0.020032  0.017707  0.025275  0.063983  0.133004  0.225997  0.319026  0.399194  0.479020  0.533028  0.582420  0.621701  0.656177  0.691804  0.713109  0.742411  0.759737  0.774285  0.790832  0.807731  0.825978  0.831772  0.834120  0.847712  0.854034  0.866783  0.869682  0.871086  0.886273
 0.932770  0.017048  0.018267  0.017776  0.015097  0.024386  0.060470  0.138149  0.218503  0.326031  0.409106  0.485447  0.531574  0.591809  0.624463  0.667477  0.690229  0.719132  0.744677  0.757168  0.780076  0.787075  0.801897  0.817520  0.831538  0.841355  0.851153  0.861370  0.863147  0.871377  0.878952  0.890095
 0.966385  0.018988  0.016641  0.015172  0.013450  0.021764  0.059339  0.135809  0.228958  0.327121  0.407749  0.475756  0.531791  0.596325  0.625779  0.653125  0.693834  0.717855  0.740234  0.748998  0.771922  0.790268  0.812379  0.818117  0.826763  0.845754  0.855046  0.854911  0.861466  0.870231  0.878098  0.886486
 1.000000  0.016446  0.014724  0.012280  0.011839  0.022225  0.061979  0.133810  0.236314  0.324995  0.407797  0.479576  0.530872  0.595027  0.628692  0.664852  0.685575  0.724345  0.736315  0.763862  0.780520  0.786382  0.807193  0.818524  0.831012  0.839729  0.851193  0.856869  0.864580  0.871710  0.872188  0.884402


==> anc/Figure3a.txt <==
#bins      L=10      L=12      L=14      L=16    
 0.000000  0.000000  0.000000  0.000000  0.000000
 0.012500  0.000000  0.000000  0.000000  0.000000
 0.025000  0.000000  0.000000  0.000000  0.000000
 0.037500  0.000000  0.000000  0.000000  0.000000
 0.050000  0.000000  0.000000  0.000000  0.000000
 0.062500  0.000000  0.000000  0.000000  0.000000
 0.075000  0.000000  0.000000  0.000000  0.000000
 0.087500  0.000000  0.000000  0.000000  0.000000
 0.100000  0.000000  0.000000  0.000000  0.000000
 0.112500  0.000000  0.000000  0.000000  0.000000
 0.125000  0.000000  0.000000  0.000000  0.000000
 0.137500  0.000000  0.000000  0.000000  0.000000
 0.150000  0.000000  0.000000  0.000000  0.000000
 0.162500  0.000000  0.000000  0.000000  0.000000
 0.175000  0.000000  0.000000  0.000000  0.000000
 0.187500  0.000000  0.000000  0.000000  0.000000
 0.200000  0.000000  0.000000  0.000000  0.000000
 0.212500  0.000000  0.000000  0.000000  0.000000
 0.225000  0.000000  0.000000  0.000000  0.000000
 0.237500  0.000000  0.000000  0.000000  0.000000
 0.250000  0.000000  0.000000  0.000000  0.000000
 0.262500  0.000000  0.000000  0.000000  0.000000
 0.275000  0.000000  0.000000  0.000000  0.000000
 0.287500  0.000000  0.000000  0.000000  0.000000
 0.300000  0.000000  0.000000  0.000000  0.000000
 0.312500  0.000000  0.000000  0.000000  0.000000
 0.325000  0.000000  0.000000  0.000000  0.000000
 0.337500  0.000000  0.000000  0.000000  0.000000
 0.350000  0.000000  0.000000  0.000000  0.000000
 0.362500  0.000000  0.000000  0.000000  0.000000
 0.375000  0.000000  0.000000  0.000000  0.000000
 0.387500  0.000000  0.000000  0.000000  0.000000
 0.400000  0.000000  0.000000  0.000000  0.000000
 0.412500  0.000000  0.000000  0.000000  0.000000
 0.425000  0.000000  0.000000  0.000000  0.000000
 0.437500  0.000000  0.000000  0.000000  0.000000
 0.450000  0.000000  0.000000  0.000000  0.000000
 0.462500  0.000000  0.000000  0.000000  0.000000
 0.475000  0.000000  0.000000  0.000000  0.000000
 0.487500  0.000000  0.000000  0.000000  0.000000
 0.500000  0.000000  0.000000  0.000000  0.000000
 0.512500  0.000000  0.000000  0.000000  0.000000
 0.525000  0.000000  0.000000  0.000000  0.000000
 0.537500  0.000000  0.000000  0.000000  0.000000
 0.550000  0.000000  0.000000  0.000000  0.000000
 0.562500  0.000000  0.000000  0.000000  0.000000
 0.575000  0.000000  0.000000  0.000000  0.000000
 0.587500  0.000000  0.000000  0.000000  0.000000
 0.600000  0.000000  0.000000  0.000000  0.000000
 0.612500  0.000000  0.000000  0.000000  0.000000
 0.625000  0.000000  0.000000  0.000000  0.000000
 0.637500  0.000000  0.000000  0.000000  0.000000
 0.650000  0.000000  0.000000  0.000000  0.000000
 0.662500  0.000000  0.000000  0.000000  0.000000
 0.675000  0.000000  0.000000  0.000000  0.000000
 0.687500  0.000000  0.000000  0.000000  0.000000
 0.700000  0.000000  0.000000  0.000000  0.000000
 0.712500  0.000000  0.000000  0.000000  0.000000
 0.725000  0.000000  0.000000  0.000000  0.000000
 0.737500  0.000000  0.000000  0.000000  0.000000
 0.750000  0.000000  0.000000  0.000000  0.000000
 0.762500  0.000000  0.000000  0.000000  0.000000
 0.775000  0.000000  0.000000  0.000000  0.000000
 0.787500  0.000000  0.000000  0.000000  0.000000
 0.800000  0.000000  0.000000  0.000000  0.000000
 0.812500  0.000000  0.000000  0.000000  0.000000
 0.825000  0.000000  0.000000  0.000000  0.000000
 0.837500  0.000000  0.000000  0.000000  0.000000
 0.850000  0.000000  0.000000  0.000000  0.000000
 0.862500  0.000000  0.000000  0.000000  0.000000
 0.875000  0.000000  0.000000  0.000000  0.000000
 0.887500  0.000000  0.000000  0.000000  0.000000
 0.900000  0.000000  0.000000  0.000000  0.000000
 0.912500  0.000000  0.000000  0.000000  0.000000
 0.925000  0.000000  0.000000  0.000000  0.000000
 0.937500  0.000000  0.000000  0.000000  0.000000
 0.950000  0.000000  0.000000  0.000000  0.000000
 0.962500  0.000000  0.000000  0.000000  0.000000
 0.975000  0.000000  0.000000  0.000000  0.000000
 0.987500  0.000000  0.000000  0.000000  0.000000
 1.000000  0.000000  0.000000  0.000000  0.000000
 1.012500  0.000000  0.000000  0.000000  0.000000
 1.025000  0.000000  0.000000  0.000000  0.000000
 1.037500  0.000000  0.000000  0.000000  0.000000
 1.050000  0.000000  0.000000  0.000000  0.000000
 1.062500  0.000000  0.000000  0.000000  0.000000
 1.075000  0.000000  0.000000  0.000000  0.000000
 1.087500  0.000000  0.000000  0.000000  0.000000
 1.100000  0.000000  0.000000  0.000000  0.000000
 1.112500  0.000000  0.000000  0.000000  0.000000
 1.125000  0.000000  0.000000  0.000000  0.000000
 1.137500  0.000000  0.000000  0.000000  0.000000
 1.150000  0.000000  0.000000  0.000000  0.000000
 1.162500  0.000000  0.000000  0.000000  0.000000
 1.175000  0.000000  0.000000  0.000000  0.000000
 1.187500  0.000000  0.000000  0.000000  0.000000
 1.200000  0.000000  0.000000  0.000000  0.000000
 1.212500  0.000000  0.000000  0.000000  0.000000
 1.225000  0.000000  0.000000  0.000000  0.000000
 1.237500  0.000000  0.000000  0.000000  0.000000
 1.250000  0.000000  0.000000  0.000000  0.000000
 1.262500  0.000000  0.000000  0.000000  0.000000
 1.275000  0.000000  0.000000  0.000000  0.000000
 1.287500  0.000000  0.000000  0.000000  0.000000
 1.300000  0.000000  0.000000  0.000000  0.000000
 1.312500  0.000000  0.000000  0.000000  0.000000
 1.325000  0.000000  0.000000  0.000000  0.000000
 1.337500  0.000000  0.000000  0.000000  0.000000
 1.350000  0.000000  0.000000  0.000000  0.000000
 1.362500  0.000000  0.000000  0.000000  0.000000
 1.375000  0.000000  0.000000  0.000000  0.000000
 1.387500  0.013333  0.000000  0.000000  0.000000
 1.400000  0.000000  0.000000  0.000000  0.000000
 1.412500  0.000000  0.000000  0.000000  0.000000
 1.425000  0.000000  0.000000  0.000000  0.000000
 1.437500  0.000000  0.000000  0.000000  0.000000
 1.450000  0.000000  0.000000  0.000000  0.000000
 1.462500  0.000000  0.000000  0.000000  0.000000
 1.475000  0.000000  0.000000  0.000000  0.000000
 1.487500  0.000000  0.000000  0.000000  0.000000
 1.500000  0.000000  0.000000  0.000000  0.000000
 1.512500  0.013333  0.000000  0.000000  0.000000
 1.525000  0.000000  0.000000  0.000000  0.000000
 1.537500  0.013333  0.000000  0.000000  0.000000
 1.550000  0.000000  0.000000  0.000000  0.000000
 1.562500  0.000000  0.000000  0.000000  0.000000
 1.575000  0.013333  0.000000  0.000000  0.000000
 1.587500  0.000000  0.000000  0.000000  0.000000
 1.600000  0.000000  0.000000  0.000000  0.000000
 1.612500  0.000000  0.000000  0.000000  0.000000
 1.625000  0.000000  0.000000  0.000000  0.000000
 1.637500  0.013333  0.000000  0.000000  0.000000
 1.650000  0.013333  0.000000  0.000000  0.000000
 1.662500  0.000000  0.000000  0.000000  0.000000
 1.675000  0.013333  0.000000  0.000000  0.000000
 1.687500  0.000000  0.000000  0.000000  0.000000
 1.700000  0.026667  0.000000  0.000000  0.000000
 1.712500  0.013333  0.000000  0.000000  0.000000
 1.725000  0.000000  0.000000  0.000000  0.000000
 1.737500  0.013333  0.000000  0.000000  0.000000
 1.750000  0.013333  0.000000  0.000000  0.000000
 1.762500  0.000000  0.000000  0.000000  0.000000
 1.775000  0.026667  0.000000  0.000000  0.000000
 1.787500  0.000000  0.000000  0.000000  0.000000
 1.800000  0.000000  0.000000  0.000000  0.000000
 1.812500  0.013333  0.000000  0.000000  0.000000
 1.825000  0.000000  0.000000  0.000000  0.000000
 1.837500  0.013333  0.000000  0.000000  0.000000
 1.850000  0.040000  0.000000  0.000000  0.000000
 1.862500  0.040000  0.000000  0.000000  0.000000
 1.875000  0.026667  0.000000  0.000000  0.000000
 1.887500  0.066667  0.000000  0.000000  0.000000
 1.900000  0.026667  0.000000  0.000000  0.000000
 1.912500  0.053333  0.000000  0.000000  0.000000
 1.925000  0.053333  0.000000  0.000000  0.000000
 1.937500  0.026667  0.000000  0.000000  0.000000
 1.950000  0.040000  0.000000  0.000000  0.000000
 1.962500  0.066667  0.000000  0.000000  0.000000
 1.975000  0.013333  0.000000  0.000000  0.000000
 1.987500  0.080000  0.000000  0.000000  0.000000
 2.000000  0.000000  0.000000  0.000000  0.000000
 2.012500  0.080000  0.000000  0.000000  0.000000
 2.025000  0.040000  0.000000  0.000000  0.000000
 2.037500  0.080000  0.000000  0.000000  0.000000
 2.050000  0.106667  0.000000  0.000000  0.000000
 2.062500  0.093333  0.000000  0.000000  0.000000
 2.075000  0.146667  0.000000  0.000000  0.000000
 2.087500  0.120000  0.000000  0.000000  0.000000
 2.100000  0.106667  0.013333  0.000000  0.000000
 2.112500  0.160000  0.000000  0.000000  0.000000
 2.125000  0.160000  0.000000  0.000000  0.000000
 2.137500  0.080000  0.000000  0.000000  0.000000
 2.150000  0.226667  0.000000  0.000000  0.000000
 2.162500  0.293333  0.000000  0.000000  0.000000
 2.175000  0.133333  0.000000  0.000000  0.000000
 2.187500  0.213333  0.000000  0.000000  0.000000
 2.200000  0.240000  0.000000  0.000000  0.000000
 2.212500  0.240000  0.000000  0.000000  0.000000
 2.225000  0.360000  0.000000  0.000000  0.000000
 2.237500  0.373333  0.000000  0.000000  0.000000
 2.250000  0.280000  0.000000  0.000000  0.000000
 2.262500  0.306667  0.013333  0.000000  0.000000
 2.275000  0.560000  0.013333  0.000000  0.000000
 2.287500  0.520000  0.000000  0.000000  0.000000
 2.300000  0.440000  0.000000  0.000000  0.000000
 2.312500  0.533333  0.000000  0.000000  0.000000
 2.325000  0.680000  0.000000  0.000000  0.000000
 2.337500  0.613333  0.000000  0.000000  0.000000
 2.350000  0.640000  0.000000  0.000000  0.000000
 2.362500  0.813333  0.000000  0.000000  0.000000
 2.375000  0.960000  0.013333  0.000000  0.000000
 2.387500  0.893333  0.013333  0.000000  0.000000
 2.400000  1.106667  0.000000  0.000000  0.000000
 2.412500  1.440000  0.013333  0.000000  0.000000
 2.425000  1.293333  0.013333  0.000000  0.000000
 2.437500  1.440000  0.013333  0.000000  0.000000
 2.450000  1.826667  0.000000  0.000000  0.000000
 2.462500  1.773333  0.000000  0.000000  0.000000
 2.475000  1.906667  0.000000  0.000000  0.000000
 2.487500  2.066667  0.013333  0.000000  0.000000
 2.500000  2.053333  0.000000  0.000000  0.000000
 2.512500  2.040000  0.013333  0.000000  0.000000
 2.525000  2.373333  0.000000  0.000000  0.000000
 2.537500  2.586667  0.026667  0.000000  0.000000
 2.550000  2.720000  0.000000  0.000000  0.000000
 2.562500  3.000000  0.000000  0.000000  0.000000
 2.575000  3.013333  0.000000  0.000000  0.000000
 2.587500  3.213333  0.000000  0.000000  0.000000
 2.600000  3.200000  0.013333  0.013333  0.000000
 2.612500  3.213333  0.000000  0.000000  0.000000
 2.625000  3.133333  0.000000  0.000000  0.000000
 2.637500  3.053333  0.026667  0.000000  0.000000
 2.650000  3.040000  0.026667  0.000000  0.000000
 2.662500  2.666667  0.040000  0.000000  0.000000
 2.675000  2.440000  0.026667  0.000000  0.000000
 2.687500  2.320000  0.000000  0.000000  0.000000
 2.700000  2.080000  0.053333  0.000000  0.000000
 2.712500  2.133333  0.013333  0.000000  0.000000
 2.725000  1.533333  0.013333  0.000000  0.000000
 2.737500  1.560000  0.013333  0.000000  0.000000
 2.750000  1.106667  0.053333  0.000000  0.000000
 2.762500  1.146667  0.066667  0.000000  0.000000
 2.775000  0.786667  0.013333  0.000000  0.000000
 2.787500  0.493333  0.040000  0.000000  0.000000
 2.800000  0.373333  0.053333  0.000000  0.000000
 2.812500  0.200000  0.080000  0.000000  0.000000
 2.825000  0.146667  0.040000  0.000000  0.000000
 2.837500  0.133333  0.053333  0.000000  0.000000
 2.850000  0.066667  0.066667  0.000000  0.000000
 2.862500  0.026667  0.106667  0.000000  0.000000
 2.875000  0.026667  0.053333  0.000000  0.000000
 2.887500  0.026667  0.146667  0.000000  0.000000
 2.900000  0.000000  0.120000  0.000000  0.000000
 2.912500  0.000000  0.106667  0.000000  0.000000
 2.925000  0.000000  0.146667  0.000000  0.000000
 2.937500  0.000000  0.133333  0.000000  0.000000
 2.950000  0.000000  0.160000  0.000000  0.000000
 2.962500  0.000000  0.320000  0.000000  0.000000
 2.975000  0.000000  0.306667  0.000000  0.000000
 2.987500  0.000000  0.266667  0.000000  0.000000
 3.000000  0.000000  0.346667  0.000000  0.000000
 3.012500  0.000000  0.373333  0.000000  0.000000
 3.025000  0.000000  0.586667  0.000000  0.000000
 3.037500  0.000000  0.586667  0.000000  0.000000
 3.050000  0.000000  0.613333  0.000000  0.000000
 3.062500  0.000000  0.800000  0.000000  0.000000
 3.075000  0.000000  0.720000  0.013333  0.000000
 3.087500  0.000000  0.813333  0.000000  0.000000
 3.100000  0.000000  1.200000  0.000000  0.000000
 3.112500  0.000000  1.066667  0.000000  0.000000
 3.125000  0.000000  1.520000  0.000000  0.000000
 3.137500  0.000000  1.480000  0.000000  0.000000
 3.150000  0.000000  1.653333  0.000000  0.000000
 3.162500  0.000000  1.946667  0.000000  0.000000
 3.175000  0.000000  2.146667  0.000000  0.000000
 3.187500  0.000000  2.346667  0.000000  0.000000
 3.200000  0.000000  2.466667  0.000000  0.000000
 3.212500  0.000000  2.866667  0.000000  0.000000
 3.225000  0.000000  3.120000  0.000000  0.000000
 3.237500  0.000000  3.306667  0.000000  0.000000
 3.250000  0.000000  3.853333  0.000000  0.000000
 3.262500  0.000000  3.573333  0.000000  0.000000
 3.275000  0.000000  4.080000  0.000000  0.000000
 3.287500  0.000000  3.973333  0.000000  0.000000
 3.300000  0.000000  4.613333  0.000000  0.000000
 3.312500  0.000000  4.146667  0.000000  0.000000
 3.325000  0.000000  4.293333  0.000000  0.000000
 3.337500  0.000000  3.533333  0.000000  0.000000
 3.350000  0.000000  3.266667  0.013333  0.000000
 3.362500  0.000000  2.760000  0.000000  0.000000
 3.375000  0.000000  2.493333  0.013333  0.000000
 3.387500  0.000000  1.813333  0.000000  0.000000
 3.400000  0.000000  1.560000  0.000000  0.000000
 3.412500  0.000000  1.386667  0.000000  0.000000
 3.425000  0.000000  0.666667  0.000000  0.000000
 3.437500  0.000000  0.480000  0.000000  0.000000
 3.450000  0.000000  0.346667  0.000000  0.000000
 3.462500  0.000000  0.253333  0.000000  0.000000
 3.475000  0.000000  0.066667  0.000000  0.000000
 3.487500  0.000000  0.040000  0.000000  0.000000
 3.500000  0.000000  0.093333  0.000000  0.000000
 3.512500  0.000000  0.013333  0.000000  0.000000
 3.525000  0.000000  0.000000  0.000000  0.000000
 3.537500  0.000000  0.013333  0.040000  0.000000
 3.550000  0.000000  0.000000  0.000000  0.000000
 3.562500  0.000000  0.000000  0.000000  0.000000
 3.575000  0.000000  0.000000  0.026667  0.000000
 3.587500  0.000000  0.000000  0.013333  0.000000
 3.600000  0.000000  0.000000  0.040000  0.000000
 3.612500  0.000000  0.000000  0.053333  0.000000
 3.625000  0.000000  0.000000  0.093333  0.000000
 3.637500  0.000000  0.000000  0.053333  0.000000
 3.650000  0.000000  0.000000  0.040000  0.000000
 3.662500  0.000000  0.000000  0.040000  0.000000
 3.675000  0.000000  0.000000  0.066667  0.000000
 3.687500  0.000000  0.000000  0.106667  0.000000
 3.700000  0.000000  0.000000  0.106667  0.000000
 3.712500  0.000000  0.000000  0.173333  0.000000
 3.725000  0.000000  0.000000  0.173333  0.000000
 3.737500  0.000000  0.000000  0.253333  0.000000
 3.750000  0.000000  0.000000  0.333333  0.000000
 3.762500  0.000000  0.000000  0.253333  0.000000
 3.775000  0.000000  0.000000  0.426667  0.000000
 3.787500  0.000000  0.000000  0.520000  0.000000
 3.800000  0.000000  0.000000  0.720000  0.000000
 3.812500  0.000000  0.000000  0.586667  0.000000
 3.825000  0.000000  0.000000  0.973333  0.000000
 3.837500  0.000000  0.000000  1.120000  0.000000
 3.850000  0.000000  0.000000  0.933333  0.000000
 3.862500  0.000000  0.000000  1.333333  0.000000
 3.875000  0.000000  0.000000  1.893333  0.000000
 3.887500  0.000000  0.000000  2.200000  0.000000
 3.900000  0.000000  0.000000  2.266667  0.000000
 3.912500  0.000000  0.000000  2.973333  0.000000
 3.925000  0.000000  0.000000  3.040000  0.000000
 3.937500  0.000000  0.000000  4.120000  0.000000
 3.950000  0.000000  0.000000  4.386667  0.000000
 3.962500  0.000000  0.000000  4.400000  0.000000
 3.975000  0.000000  0.000000  5.693333  0.000000
 3.987500  0.000000  0.000000  5.173333  0.000000
 4.000000  0.000000  0.000000  5.680000  0.000000
 4.012500  0.000000  0.000000  5.800000  0.000000
 4.025000  0.000000  0.000000  5.120000  0.000000
 4.037500  0.000000  0.000000  4.600000  0.000000
 4.050000  0.000000  0.000000  3.960000  0.000000
 4.062500  0.000000  0.000000  3.426667  0.000000
 4.075000  0.000000  0.000000  2.333333  0.000000
 4.087500  0.000000  0.000000  1.960000  0.000000
 4.100000  0.000000  0.000000  1.226667  0.000000
 4.112500  0.000000  0.000000  0.613333  0.000000
 4.125000  0.000000  0.000000  0.293333  0.000000
 4.137500  0.000000  0.000000  0.240000  0.013333
 4.150000  0.000000  0.000000  0.040000  0.000000
 4.162500  0.000000  0.000000  0.013333  0.000000
 4.175000  0.000000  0.000000  0.013333  0.000000
 4.187500  0.000000  0.000000  0.000000  0.000000
 4.200000  0.000000  0.000000  0.000000  0.000000
 4.212500  0.000000  0.000000  0.000000  0.000000
 4.225000  0.000000  0.000000  0.000000  0.000000
 4.237500  0.000000  0.000000  0.000000  0.000000
 4.250000  0.000000  0.000000  0.000000  0.000000
 4.262500  0.000000  0.000000  0.000000  0.000000
 4.275000  0.000000  0.000000  0.000000  0.000000
 4.287500  0.000000  0.000000  0.000000  0.000000
 4.300000  0.000000  0.000000  0.000000  0.000000
 4.312500  0.000000  0.000000  0.000000  0.013333
 4.325000  0.000000  0.000000  0.000000  0.013333
 4.337500  0.000000  0.000000  0.000000  0.040000
 4.350000  0.000000  0.000000  0.000000  0.013333
 4.362500  0.000000  0.000000  0.000000  0.040000
 4.375000  0.000000  0.000000  0.000000  0.000000
 4.387500  0.000000  0.000000  0.000000  0.013333
 4.400000  0.000000  0.000000  0.000000  0.013333
 4.412500  0.000000  0.000000  0.000000  0.013333
 4.425000  0.000000  0.000000  0.000000  0.080000
 4.437500  0.000000  0.000000  0.000000  0.080000
 4.450000  0.000000  0.000000  0.000000  0.173333
 4.462500  0.000000  0.000000  0.000000  0.133333
 4.475000  0.000000  0.000000  0.000000  0.146667
 4.487500  0.000000  0.000000  0.000000  0.226667
 4.500000  0.000000  0.000000  0.000000  0.266667
 4.512500  0.000000  0.000000  0.000000  0.333333
 4.525000  0.000000  0.000000  0.000000  0.693333
 4.537500  0.000000  0.000000  0.000000  0.680000
 4.550000  0.000000  0.000000  0.000000  0.853333
 4.562500  0.000000  0.000000  0.000000  0.960000
 4.575000  0.000000  0.000000  0.000000  1.506667
 4.587500  0.000000  0.000000  0.000000  1.920000
 4.600000  0.000000  0.000000  0.000000  2.440000
 4.612500  0.000000  0.000000  0.000000  2.480000
 4.625000  0.000000  0.000000  0.000000  3.613333
 4.637500  0.000000  0.000000  0.000000  3.933333
 4.650000  0.000000  0.000000  0.000000  4.426667
 4.662500  0.000000  0.000000  0.000000  4.946667
 4.675000  0.000000  0.000000  0.000000  5.653333
 4.687500  0.000000  0.000000  0.000000  6.333333
 4.700000  0.000000  0.000000  0.000000  5.880000
 4.712500  0.000000  0.000000  0.000000  6.453333
 4.725000  0.000000  0.000000  0.000000  5.920000
 4.737500  0.000000  0.000000  0.000000  4.866667
 4.750000  0.000000  0.000000  0.000000  4.560000
 4.762500  0.000000  0.000000  0.000000  3.466667
 4.775000  0.000000  0.000000  0.000000  2.746667
 4.787500  0.000000  0.000000  0.000000  1.813333
 4.800000  0.000000  0.000000  0.000000  1.146667
 4.812500  0.000000  0.000000  0.000000  0.626667
 4.825000  0.000000  0.000000  0.000000  0.306667
 4.837500  0.000000  0.000000  0.000000  0.120000
 4.850000  0.000000  0.000000  0.000000  0.040000
 4.862500  0.000000  0.000000  0.000000  0.000000
 4.875000  0.000000  0.000000  0.000000  0.000000
 4.887500  0.000000  0.000000  0.000000  0.000000
 4.900000  0.000000  0.000000  0.000000  0.000000
 4.912500  0.000000  0.000000  0.000000  0.000000
 4.925000  0.000000  0.000000  0.000000  0.000000
 4.937500  0.000000  0.000000  0.000000  0.000000
 4.950000  0.000000  0.000000  0.000000  0.000000
 4.962500  0.000000  0.000000  0.000000  0.000000
 4.975000  0.000000  0.000000  0.000000  0.000000
 4.987500  0.000000  0.000000  0.000000  0.000000
 5.000000  


==> anc/Figure3b.txt <==
#bins      L=10      L=12      L=14      L=16    
 0.150000  0.000000  0.000000  0.000000  0.000000
 0.150875  0.000000  0.000000  0.000000  0.000000
 0.151750  0.000000  0.000000  0.000000  0.000000
 0.152625  0.000000  0.000000  0.000000  0.000000
 0.153500  0.000000  0.000000  0.000000  0.000000
 0.154375  0.000000  0.000000  0.000000  0.000000
 0.155250  0.000000  0.000000  0.000000  0.190508
 0.156125  0.000000  0.000000  0.000000  0.000000
 0.157000  0.000000  0.000000  0.000000  0.190508
 0.157875  0.000000  0.000000  0.000000  0.000000
 0.158750  0.000000  0.000000  0.190476  0.000000
 0.159625  0.000000  0.000000  0.000000  0.000000
 0.160500  0.000000  0.000000  0.000000  0.190508
 0.161375  0.000000  0.000000  0.190476  0.190508
 0.162250  0.000000  0.000000  0.000000  0.381016
 0.163125  0.000000  0.000000  0.190476  0.381016
 0.164000  0.000000  0.000000  0.190476  0.190508
 0.164875  0.000000  0.000000  0.000000  0.000000
 0.165750  0.000000  0.000000  0.000000  0.000000
 0.166625  0.000000  0.190476  0.190476  0.190508
 0.167500  0.000000  0.190476  0.190476  0.190508
 0.168375  0.000000  0.000000  0.190476  0.571524
 0.169250  0.000000  0.190476  0.571429  1.143048
 0.170125  0.000000  0.000000  0.190476  0.952540
 0.171000  0.000000  0.190476  0.761905  0.762032
 0.171875  0.000000  0.000000  0.571429  1.714571
 0.172750  0.000000  0.190476  0.571429  1.333556
 0.173625  0.000000  0.190476  0.190476  1.333556
 0.174500  0.000000  0.190476  0.380952  1.905079
 0.175375  0.000000  0.000000  0.571429  1.143048
 0.176250  0.000000  0.000000  1.142857  0.571524
 0.177125  0.000000  0.380952  1.142857  0.762032
 0.178000  0.000000  0.190476  0.952381  1.905079
 0.178875  0.000000  0.380952  1.333333  0.190508
 0.179750  0.000000  0.571429  2.095238  2.095587
 0.180625  0.000000  1.333333  2.476190  0.381016
 0.181500  0.000000  0.000000  1.333333  3.048127
 0.182375  0.190508  0.952381  1.523810  2.476603
 0.183250  0.000000  0.571429  1.714286  2.286095
 0.184125  0.000000  0.571429  1.714286  1.714571
 0.185000  0.381016  0.380952  2.857143  1.714571
 0.185875  0.000000  1.142857  1.714286  2.667111
 0.186750  0.000000  0.952381  1.904762  2.286095
 0.187625  0.190508  0.952381  1.523810  3.619651
 0.188500  0.381016  0.952381  2.857143  3.048127
 0.189375  0.190508  1.904762  2.857143  3.238635
 0.190250  0.190508  1.714286  2.285714  3.238635
 0.191125  0.381016  1.523810  2.476190  3.048127
 0.192000  0.190508  1.333333  2.857143  6.858286
 0.192875  0.571524  2.285714  4.190476  4.381683
 0.193750  0.571524  1.142857  3.047619  4.762699
 0.194625  0.000000  1.904762  3.619048  4.381683
 0.195500  0.571524  3.047619  4.190476  3.810159
 0.196375  0.571524  2.476190  4.761905  5.905746
 0.197250  0.571524  4.190476  4.190476  5.143714
 0.198125  0.571524  3.619048  7.047619  5.715238
 0.199000  0.952540  3.238095  6.476190  6.858286
 0.199875  0.762032  4.190476  6.285714  5.334222
 0.200750  0.952540  2.857143  6.476190  5.715238
 0.201625  1.524064  4.190476  7.809524  7.239302
 0.202500  0.952540  3.047619  6.476190  7.429810
 0.203375  1.524064  4.952381  6.666667  7.048794
 0.204250  1.714571  4.000000  5.714286  8.572857
 0.205125  1.333556  2.857143  6.666667  8.382349
 0.206000  1.714571  4.000000  8.000000  9.144381
 0.206875  1.714571  3.809524  7.428571  7.620318
 0.207750  2.095587  6.666667  6.857143  9.525397
 0.208625  2.095587  6.666667  6.857143  8.763365
 0.209500  2.095587  7.238095  11.047619  9.525397
 0.210375  2.667111  5.523810  9.904762  9.906413
 0.211250  3.238635  5.904762  10.095238  9.144381
 0.212125  3.048127  7.238095  8.380952  8.001334
 0.213000  2.667111  5.142857  10.476190  7.620318
 0.213875  3.810159  5.333333  9.904762  12.954540
 0.214750  4.000667  8.190476  9.714286  8.953873
 0.215625  3.238635  8.190476  10.285714  10.287429
 0.216500  4.762699  9.333333  11.238095  10.287429
 0.217375  2.857619  8.761905  11.619048  11.049461
 0.218250  4.000667  9.904762  11.809524  11.239969
 0.219125  4.572191  9.523810  9.904762  10.858953
 0.220000  3.429143  8.380952  11.619048  10.668445
 0.220875  5.524730  8.380952  9.523810  13.145048
 0.221750  6.096254  11.428571  11.809524  12.573524
 0.222625  4.762699  11.238095  10.095238  15.050127
 0.223500  6.858286  8.190476  8.761905  13.526064
 0.224375  6.477270  10.476190  14.095238  12.002000
 0.225250  4.381683  12.380952  8.380952  10.477937
 0.226125  6.858286  11.428571  10.095238  13.145048
 0.227000  3.619651  13.714286  11.809524  13.526064
 0.227875  7.429810  11.238095  11.809524  11.811492
 0.228750  5.905746  11.047619  12.571429  12.383016
 0.229625  6.286762  12.190476  14.666667  11.430477
 0.230500  8.001334  10.476190  11.047619  13.907080
 0.231375  6.667778  8.571429  12.000000  9.906413
 0.232250  5.524730  10.095238  11.809524  11.430477
 0.233125  9.334889  11.809524  12.380952  13.335556
 0.234000  9.525397  9.714286  12.000000  11.620984
 0.234875  9.144381  12.190476  11.047619  11.620984
 0.235750  8.001334  11.809524  12.952381  14.669112
 0.236625  8.191841  11.047619  12.571429  15.431143
 0.237500  9.144381  12.190476  12.952381  11.811492
 0.238375  5.715238  10.285714  13.333333  11.049461
 0.239250  9.144381  11.047619  10.285714  12.573524
 0.240125  11.430477  12.190476  14.476190  10.668445
 0.241000  10.096921  11.238095  11.428571  12.192508
 0.241875  9.144381  11.047619  12.190476  13.716572
 0.242750  10.096921  13.142857  12.571429  11.811492
 0.243625  8.382349  12.000000  9.523810  11.239969
 0.244500  11.239969  14.476190  12.952381  10.096921
 0.245375  9.715905  12.952381  14.095238  10.668445
 0.246250  11.430477  12.380952  12.000000  12.573524
 0.247125  11.239969  12.190476  10.095238  9.144381
 0.248000  9.525397  10.285714  10.285714  11.049461
 0.248875  11.239969  11.428571  10.666667  10.668445
 0.249750  9.525397  10.857143  9.904762  11.811492
 0.250625  8.572857  11.619048  12.952381  14.097588
 0.251500  10.668445  11.047619  13.333333  10.858953
 0.252375  10.096921  12.190476  12.190476  10.477937
 0.253250  12.573524  10.857143  8.761905  10.668445
 0.254125  13.526064  9.333333  11.619048  9.525397
 0.255000  9.525397  11.238095  12.380952  10.287429
 0.255875  9.906413  10.095238  7.428571  8.191841
 0.256750  12.383016  9.904762  9.142857  9.525397
 0.257625  12.383016  12.380952  9.904762  10.668445
 0.258500  9.525397  13.142857  10.476190  10.477937
 0.259375  9.525397  10.476190  9.333333  11.049461
 0.260250  10.477937  12.952381  9.523810  9.144381
 0.261125  9.715905  10.285714  9.142857  12.192508
 0.262000  11.811492  7.047619  10.095238  10.096921
 0.262875  10.096921  10.476190  9.333333  7.239302
 0.263750  11.239969  9.714286  6.666667  7.239302
 0.264625  9.144381  8.380952  9.714286  7.429810
 0.265500  12.764032  10.857143  7.238095  7.048794
 0.266375  9.715905  9.714286  8.952381  8.953873
 0.267250  10.858953  12.190476  7.428571  7.810826
 0.268125  12.002000  6.666667  8.761905  6.477270
 0.269000  12.573524  9.523810  7.619048  7.239302
 0.269875  10.287429  8.380952  8.761905  7.620318
 0.270750  11.239969  6.476190  9.142857  5.905746
 0.271625  8.953873  7.428571  5.333333  7.620318
 0.272500  9.525397  9.142857  6.476190  5.715238
 0.273375  9.906413  6.285714  8.000000  5.715238
 0.274250  9.144381  7.809524  6.476190  6.667778
 0.275125  10.858953  7.809524  6.285714  9.715905
 0.276000  8.191841  8.000000  5.142857  4.762699
 0.276875  9.144381  8.952381  6.285714  5.715238
 0.277750  8.763365  6.857143  4.952381  7.048794
 0.278625  11.430477  8.000000  5.142857  4.000667
 0.279500  7.429810  9.714286  6.666667  5.524730
 0.280375  8.382349  6.095238  4.952381  5.905746
 0.281250  9.144381  5.142857  5.523810  4.381683
 0.282125  9.334889  8.380952  7.238095  4.191175
 0.283000  8.763365  6.285714  4.761905  4.572191
 0.283875  8.001334  6.857143  5.904762  3.619651
 0.284750  8.001334  8.761905  4.761905  3.619651
 0.285625  7.810826  6.666667  5.142857  2.857619
 0.286500  7.429810  7.238095  4.380952  4.762699
 0.287375  6.096254  7.428571  3.238095  2.857619
 0.288250  7.810826  6.095238  4.000000  4.953206
 0.289125  9.144381  4.000000  5.523810  3.238635
 0.290000  10.096921  4.000000  3.809524  2.095587
 0.290875  8.191841  7.047619  3.428571  3.619651
 0.291750  9.334889  4.190476  3.428571  3.238635
 0.292625  8.763365  4.952381  2.857143  4.191175
 0.293500  7.239302  4.000000  4.190476  3.619651
 0.294375  7.239302  4.380952  2.857143  2.667111
 0.295250  7.239302  4.952381  3.428571  2.667111
 0.296125  7.048794  4.571429  1.904762  3.810159
 0.297000  7.048794  4.952381  2.285714  3.238635
 0.297875  7.810826  4.761905  3.047619  2.095587
 0.298750  4.953206  4.952381  2.666667  2.095587
 0.299625  7.620318  4.571429  1.904762  1.143048
 0.300500  6.477270  4.190476  2.476190  1.714571
 0.301375  5.715238  2.666667  2.476190  1.524064
 0.302250  5.905746  4.380952  2.857143  2.857619
 0.303125  6.477270  5.142857  2.476190  0.762032
 0.304000  4.381683  2.857143  2.476190  1.714571
 0.304875  5.905746  2.666667  2.095238  0.762032
 0.305750  6.858286  2.476190  2.095238  2.857619
 0.306625  4.762699  3.047619  2.857143  2.286095
 0.307500  6.858286  1.904762  1.142857  1.905079
 0.308375  4.762699  3.047619  2.666667  2.667111
 0.309250  4.381683  2.095238  1.142857  1.905079
 0.310125  6.286762  2.857143  0.952381  1.143048
 0.311000  4.762699  1.904762  3.238095  1.524064
 0.311875  3.810159  3.619048  2.476190  1.143048
 0.312750  5.334222  2.476190  1.333333  0.952540
 0.313625  4.381683  2.666667  0.761905  0.571524
 0.314500  4.572191  2.476190  1.142857  1.524064
 0.315375  3.238635  3.238095  1.142857  1.143048
 0.316250  4.381683  1.523810  2.095238  1.714571
 0.317125  3.810159  1.904762  0.380952  0.762032
 0.318000  5.334222  1.904762  1.333333  1.143048
 0.318875  5.143714  3.238095  1.523810  0.952540
 0.319750  4.381683  1.523810  1.714286  0.952540
 0.320625  5.715238  2.095238  1.904762  1.333556
 0.321500  3.810159  2.476190  1.142857  1.905079
 0.322375  3.048127  2.095238  1.333333  0.762032
 0.323250  4.762699  2.476190  0.380952  0.381016
 0.324125  5.524730  1.714286  1.523810  0.952540
 0.325000  3.429143  2.285714  0.761905  0.762032
 0.325875  2.667111  1.523810  1.142857  0.762032
 0.326750  2.857619  1.714286  1.333333  0.000000
 0.327625  2.286095  0.761905  1.333333  1.143048
 0.328500  2.476603  0.952381  0.952381  0.571524
 0.329375  3.238635  1.523810  0.380952  0.571524
 0.330250  2.286095  1.142857  0.000000  0.381016
 0.331125  3.429143  1.333333  0.952381  0.381016
 0.332000  3.429143  0.952381  0.761905  0.952540
 0.332875  2.286095  0.952381  0.571429  0.571524
 0.333750  3.810159  0.952381  0.380952  0.381016
 0.334625  2.857619  0.571429  0.571429  0.190508
 0.335500  2.667111  0.952381  0.571429  0.381016
 0.336375  2.857619  1.333333  0.380952  0.000000
 0.337250  1.714571  1.142857  1.142857  0.571524
 0.338125  3.048127  0.952381  0.571429  0.000000
 0.339000  2.095587  0.952381  0.571429  0.571524
 0.339875  3.238635  0.952381  0.380952  0.190508
 0.340750  2.286095  0.571429  0.571429  0.381016
 0.341625  3.429143  0.761905  0.571429  0.381016
 0.342500  1.905079  0.952381  0.761905  0.000000
 0.343375  1.905079  1.333333  0.190476  0.190508
 0.344250  1.143048  0.380952  0.000000  0.190508
 0.345125  1.714571  0.571429  0.571429  0.190508
 0.346000  1.905079  0.761905  0.000000  0.190508
 0.346875  2.476603  0.761905  0.761905  0.190508
 0.347750  1.524064  0.190476  0.190476  0.381016
 0.348625  0.571524  0.190476  0.380952  0.190508
 0.349500  1.333556  0.571429  0.380952  0.000000
 0.350375  1.333556  0.761905  0.380952  0.190508
 0.351250  1.524064  0.571429  0.380952  0.571524
 0.352125  1.333556  0.571429  0.000000  0.000000
 0.353000  1.714571  0.571429  0.571429  0.000000
 0.353875  0.571524  0.761905  0.571429  0.190508
 0.354750  0.762032  0.000000  0.571429  0.190508
 0.355625  1.333556  0.000000  0.000000  0.000000
 0.356500  1.333556  0.190476  0.380952  0.000000
 0.357375  1.714571  0.380952  0.571429  0.000000
 0.358250  0.952540  0.380952  0.000000  0.000000
 0.359125  1.714571  0.380952  0.190476  0.000000
 0.360000  1.333556  0.380952  0.380952  0.381016
 0.360875  1.905079  0.190476  0.190476  0.000000
 0.361750  0.952540  0.380952  0.000000  0.190508
 0.362625  1.333556  0.571429  0.380952  0.190508
 0.363500  0.762032  0.380952  0.380952  0.000000
 0.364375  0.571524  0.190476  0.190476  0.381016
 0.365250  0.762032  0.190476  0.000000  0.000000
 0.366125  0.571524  0.571429  0.000000  0.000000
 0.367000  0.571524  0.380952  0.000000  0.000000
 0.367875  1.524064  0.000000  0.000000  0.000000
 0.368750  1.143048  0.190476  0.000000  0.000000
 0.369625  0.381016  0.000000  0.000000  0.000000
 0.370500  1.333556  0.000000  0.000000  0.000000
 0.371375  1.143048  0.190476  0.190476  0.190508
 0.372250  0.762032  0.000000  0.380952  0.381016
 0.373125  0.952540  0.000000  0.190476  0.000000
 0.374000  0.762032  0.190476  0.000000  0.000000
 0.374875  1.143048  0.190476  0.000000  0.000000
 0.375750  0.190508  0.380952  0.000000  0.000000
 0.376625  0.952540  0.190476  0.000000  0.000000
 0.377500  0.762032  0.190476  0.000000  0.190508
 0.378375  0.381016  0.190476  0.000000  0.000000
 0.379250  0.381016  0.380952  0.000000  0.190508
 0.380125  0.952540  0.190476  0.000000  0.000000
 0.381000  0.381016  0.190476  0.000000  0.000000
 0.381875  0.571524  0.380952  0.190476  0.000000
 0.382750  0.571524  0.000000  0.000000  0.000000
 0.383625  0.571524  0.190476  0.190476  0.000000
 0.384500  1.143048  0.190476  0.190476  0.190508
 0.385375  0.571524  0.190476  0.000000  0.000000
 0.386250  0.000000  0.190476  0.190476  0.000000
 0.387125  0.381016  0.190476  0.000000  0.190508
 0.388000  0.381016  0.000000  0.000000  0.000000
 0.388875  0.000000  0.190476  0.000000  0.000000
 0.389750  0.000000  0.000000  0.190476  0.000000
 0.390625  0.000000  0.380952  0.000000  0.000000
 0.391500  0.190508  0.000000  0.000000  0.000000
 0.392375  0.190508  0.380952  0.000000  0.000000
 0.393250  0.190508  0.190476  0.000000  0.000000
 0.394125  0.000000  0.000000  0.000000  0.000000
 0.395000  0.190508  0.000000  0.000000  0.000000
 0.395875  0.000000  0.000000  0.000000  0.000000
 0.396750  0.571524  0.000000  0.000000  0.190508
 0.397625  0.190508  0.380952  0.000000  0.000000
 0.398500  0.381016  0.190476  0.000000  0.000000
 0.399375  0.762032  0.000000  0.000000  0.000000
 0.400250  0.762032  0.190476  0.190476  0.000000
 0.401125  0.190508  0.000000  0.190476  0.000000
 0.402000  0.000000  0.000000  0.000000  0.000000
 0.402875  0.000000  0.190476  0.000000  0.000000
 0.403750  0.381016  0.000000  0.000000  0.000000
 0.404625  0.190508  0.190476  0.000000  0.000000
 0.405500  0.381016  0.190476  0.000000  0.000000
 0.406375  0.381016  0.000000  0.000000  0.000000
 0.407250  0.381016  0.000000  0.000000  0.000000
 0.408125  0.190508  0.000000  0.000000  0.000000
 0.409000  0.190508  0.000000  0.190476  0.000000
 0.409875  0.000000  0.000000  0.190476  0.000000
 0.410750  0.190508  0.000000  0.000000  0.000000
 0.411625  0.190508  0.000000  0.000000  0.000000
 0.412500  0.000000  0.000000  0.000000  0.000000
 0.413375  0.571524  0.000000  0.000000  0.000000
 0.414250  0.190508  0.000000  0.000000  0.000000
 0.415125  0.381016  0.000000  0.000000  0.000000
 0.416000  0.381016  0.000000  0.190476  0.000000
 0.416875  0.000000  0.000000  0.000000  0.000000
 0.417750  0.190508  0.000000  0.000000  0.000000
 0.418625  0.190508  0.190476  0.000000  0.000000
 0.419500  0.000000  0.000000  0.000000  0.000000
 0.420375  0.000000  0.000000  0.000000  0.000000
 0.421250  0.000000  0.000000  0.000000  0.000000
 0.422125  0.190508  0.000000  0.000000  0.000000
 0.423000  0.190508  0.000000  0.000000  0.000000
 0.423875  0.000000  0.000000  0.000000  0.000000
 0.424750  0.190508  0.000000  0.000000  0.000000
 0.425625  0.000000  0.000000  0.000000  0.000000
 0.426500  0.000000  0.000000  0.000000  0.000000
 0.427375  0.000000  0.000000  0.000000  0.000000
 0.428250  0.190508  0.000000  0.000000  0.000000
 0.429125  0.000000  0.000000  0.000000  0.000000
 0.430000  0.000000  0.000000  0.000000  0.000000
 0.430875  0.000000  0.000000  0.000000  0.000000
 0.431750  0.190508  0.000000  0.000000  0.000000
 0.432625  0.190508  0.000000  0.000000  0.000000
 0.433500  0.190508  0.190476  0.000000  0.000000
 0.434375  0.000000  0.000000  0.000000  0.000000
 0.435250  0.000000  0.000000  0.000000  0.000000
 0.436125  0.000000  0.000000  0.000000  0.000000
 0.437000  0.000000  0.000000  0.000000  0.000000
 0.437875  0.190508  0.000000  0.000000  0.000000
 0.438750  0.190508  0.000000  0.000000  0.000000
 0.439625  0.190508  0.000000  0.000000  0.000000
 0.440500  0.000000  0.190476  0.000000  0.000000
 0.441375  0.000000  0.000000  0.000000  0.000000
 0.442250  0.000000  0.000000  0.000000  0.000000
 0.443125  0.000000  0.000000  0.000000  0.000000
 0.444000  0.000000  0.000000  0.000000  0.000000
 0.444875  0.190508  0.000000  0.000000  0.000000
 0.445750  0.190508  0.190476  0.000000  0.000000
 0.446625  0.000000  0.000000  0.000000  0.000000
 0.447500  0.000000  0.000000  0.000000  0.000000
 0.448375  0.190508  0.000000  0.000000  0.000000
 0.449250  0.381016  0.000000  0.000000  0.000000
 0.450125  0.000000  0.000000  0.000000  0.000000
 0.451000  0.190508  0.000000  0.000000  0.000000
 0.451875  0.000000  0.000000  0.000000  0.000000
 0.452750  0.000000  0.000000  0.000000  0.000000
 0.453625  0.000000  0.000000  0.000000  0.000000
 0.454500  0.000000  0.000000  0.000000  0.000000
 0.455375  0.000000  0.000000  0.000000  0.000000
 0.456250  0.000000  0.000000  0.000000  0.000000
 0.457125  0.000000  0.000000  0.000000  0.000000
 0.458000  0.000000  0.000000  0.000000  0.000000
 0.458875  0.000000  0.000000  0.000000  0.000000
 0.459750  0.000000  0.000000  0.000000  0.000000
 0.460625  0.000000  0.000000  0.000000  0.000000
 0.461500  0.000000  0.000000  0.000000  0.000000
 0.462375  0.000000  0.000000  0.000000  0.000000
 0.463250  0.000000  0.000000  0.000000  0.000000
 0.464125  0.000000  0.000000  0.000000  0.000000
 0.465000  0.000000  0.000000  0.000000  0.000000
 0.465875  0.000000  0.000000  0.000000  0.000000
 0.466750  0.000000  0.000000  0.000000  0.000000
 0.467625  0.000000  0.000000  0.000000  0.000000
 0.468500  0.000000  0.000000  0.000000  0.000000
 0.469375  0.000000  0.000000  0.000000  0.000000
 0.470250  0.190508  0.000000  0.000000  0.000000
 0.471125  0.000000  0.000000  0.000000  0.000000
 0.472000  0.000000  0.000000  0.000000  0.000000
 0.472875  0.000000  0.000000  0.000000  0.000000
 0.473750  0.000000  0.000000  0.000000  0.000000
 0.474625  0.000000  0.000000  0.000000  0.000000
 0.475500  0.000000  0.000000  0.000000  0.000000
 0.476375  0.000000  0.000000  0.000000  0.000000
 0.477250  0.000000  0.000000  0.000000  0.000000
 0.478125  0.000000  0.000000  0.000000  0.000000
 0.479000  0.000000  0.000000  0.000000  0.000000
 0.479875  0.000000  0.000000  0.000000  0.000000
 0.480750  0.000000  0.000000  0.000000  0.000000
 0.481625  0.000000  0.000000  0.000000  0.000000
 0.482500  0.000000  0.000000  0.000000  0.000000
 0.483375  0.000000  0.000000  0.000000  0.000000
 0.484250  0.000000  0.000000  0.000000  0.000000
 0.485125  0.000000  0.000000  0.000000  0.000000
 0.486000  0.000000  0.000000  0.000000  0.000000
 0.486875  0.000000  0.000000  0.000000  0.000000
 0.487750  0.000000  0.000000  0.000000  0.000000
 0.488625  0.000000  0.000000  0.000000  0.000000
 0.489500  0.000000  0.000000  0.000000  0.000000
 0.490375  0.000000  0.000000  0.000000  0.000000
 0.491250  0.000000  0.000000  0.000000  0.000000
 0.492125  0.000000  0.000000  0.000000  0.000000
 0.493000  0.190508  0.000000  0.000000  0.000000
 0.493875  0.000000  0.000000  0.000000  0.000000
 0.494750  0.000000  0.000000  0.000000  0.000000
 0.495625  0.000000  0.000000  0.000000  0.000000
 0.496500  0.000000  0.000000  0.000000  0.000000
 0.497375  0.000000  0.000000  0.000000  0.000000
 0.498250  0.000000  0.000000  0.000000  0.000000
 0.499125  0.000000  0.000000  0.000000  0.000000
 0.500000  


==> anc/Figure3c.txt <==
#bins      L=10      L=12      L=14      L=16    
 0.000000  0.000000  0.000000  0.000000  0.000000
 0.002625  0.000000  0.000000  0.000000  0.000000
 0.005250  0.000000  0.000000  0.000000  0.000000
 0.007875  0.000000  0.000000  0.000000  0.000000
 0.010500  0.000000  0.000000  0.000000  0.000000
 0.013125  0.000000  0.000000  0.000000  0.000000
 0.015750  0.000000  0.000000  0.000000  0.000000
 0.018375  0.000000  0.000000  0.000000  0.000000
 0.021000  0.000000  0.000000  0.000000  0.000000
 0.023625  0.000000  0.000000  0.000000  0.000000
 0.026250  0.000000  0.000000  0.000000  0.000000
 0.028875  0.000000  0.000000  0.000000  0.000000
 0.031500  0.000000  0.000000  0.000000  0.000000
 0.034125  0.000000  0.000000  0.000000  0.000000
 0.036750  0.000000  0.000000  0.000000  0.000000
 0.039375  0.000000  0.000000  0.000000  0.000000
 0.042000  0.000000  0.000000  0.000000  0.000000
 0.044625  0.000000  0.000000  0.000000  0.000000
 0.047250  0.000000  0.000000  0.000000  0.000000
 0.049875  0.000000  0.000000  0.000000  0.000000
 0.052500  0.000000  0.000000  0.000000  0.000000
 0.055125  0.000000  0.000000  0.000000  0.000000
 0.057750  0.000000  0.000000  0.000000  0.000000
 0.060375  0.000000  0.000000  0.000000  0.000000
 0.063000  0.000000  0.000000  0.000000  0.000000
 0.065625  0.000000  0.000000  0.000000  0.000000
 0.068250  0.000000  0.000000  0.000000  0.000000
 0.070875  0.000000  0.000000  0.000000  0.000000
 0.073500  0.000000  0.000000  0.000000  0.000000
 0.076125  0.000000  0.000000  0.000000  0.000000
 0.078750  0.000000  0.000000  0.000000  0.000000
 0.081375  0.000000  0.000000  0.000000  0.000000
 0.084000  0.000000  0.000000  0.000000  0.000000
 0.086625  0.000000  0.000000  0.000000  0.000000
 0.089250  0.000000  0.000000  0.000000  0.000000
 0.091875  0.000000  0.000000  0.000000  0.000000
 0.094500  0.000000  0.000000  0.000000  0.000000
 0.097125  0.000000  0.000000  0.000000  0.000000
 0.099750  0.000000  0.000000  0.000000  0.000000
 0.102375  0.000000  0.000000  0.000000  0.000000
 0.105000  0.000000  0.000000  0.000000  0.000000
 0.107625  0.000000  0.000000  0.000000  0.000000
 0.110250  0.000000  0.000000  0.000000  0.000000
 0.112875  0.000000  0.000000  0.000000  0.000000
 0.115500  0.000000  0.000000  0.000000  0.000000
 0.118125  0.006349  0.000000  0.000000  0.000000
 0.120750  0.000000  0.000000  0.000000  0.000000
 0.123375  0.000000  0.000000  0.000000  0.000000
 0.126000  0.006349  0.000000  0.000000  0.000000
 0.128625  0.000000  0.000000  0.000000  0.000000
 0.131250  0.000000  0.000000  0.000000  0.000000
 0.133875  0.000000  0.000000  0.000000  0.000000
 0.136500  0.000000  0.000000  0.000000  0.000000
 0.139125  0.006349  0.000000  0.000000  0.000000
 0.141750  0.006349  0.000000  0.000000  0.000000
 0.144375  0.012698  0.000000  0.000000  0.000000
 0.147000  0.019048  0.000000  0.000000  0.000000
 0.149625  0.019048  0.000000  0.000000  0.000000
 0.152250  0.000000  0.000000  0.000000  0.000000
 0.154875  0.006349  0.000000  0.000000  0.000000
 0.157500  0.019048  0.000000  0.000000  0.000000
 0.160125  0.019048  0.000000  0.000000  0.000000
 0.162750  0.019048  0.000000  0.000000  0.000000
 0.165375  0.006349  0.000000  0.000000  0.000000
 0.168000  0.019048  0.000000  0.000000  0.000000
 0.170625  0.012698  0.005291  0.000000  0.000000
 0.173250  0.006349  0.000000  0.000000  0.000000
 0.175875  0.019048  0.000000  0.000000  0.000000
 0.178500  0.057143  0.000000  0.000000  0.000000
 0.181125  0.006349  0.000000  0.000000  0.000000
 0.183750  0.006349  0.005291  0.000000  0.000000
 0.186375  0.031746  0.000000  0.000000  0.000000
 0.189000  0.031746  0.005291  0.000000  0.000000
 0.191625  0.031746  0.000000  0.000000  0.000000
 0.194250  0.031746  0.015873  0.000000  0.000000
 0.196875  0.025397  0.000000  0.000000  0.000000
 0.199500  0.044444  0.000000  0.000000  0.000000
 0.202125  0.025397  0.000000  0.000000  0.000000
 0.204750  0.050794  0.000000  0.000000  0.000000
 0.207375  0.082540  0.015873  0.000000  0.000000
 0.210000  0.101587  0.000000  0.000000  0.000000
 0.212625  0.025397  0.000000  0.000000  0.000000
 0.215250  0.095238  0.005291  0.000000  0.000000
 0.217875  0.069841  0.000000  0.000000  0.000000
 0.220500  0.082540  0.021164  0.000000  0.000000
 0.223125  0.076190  0.010582  0.000000  0.000000
 0.225750  0.063492  0.005291  0.000000  0.000000
 0.228375  0.076190  0.000000  0.000000  0.000000
 0.231000  0.095238  0.010582  0.000000  0.000000
 0.233625  0.076190  0.010582  0.000000  0.000000
 0.236250  0.069841  0.031746  0.000000  0.000000
 0.238875  0.069841  0.031746  0.000000  0.000000
 0.241500  0.126984  0.005291  0.000000  0.000000
 0.244125  0.139683  0.010582  0.004535  0.000000
 0.246750  0.146032  0.015873  0.004535  0.000000
 0.249375  0.133333  0.015873  0.009070  0.000000
 0.252000  0.171429  0.015873  0.004535  0.000000
 0.254625  0.133333  0.026455  0.000000  0.000000
 0.257250  0.234921  0.031746  0.004535  0.000000
 0.259875  0.196825  0.010582  0.000000  0.000000
 0.262500  0.171429  0.026455  0.000000  0.000000
 0.265125  0.177778  0.042328  0.009070  0.000000
 0.267750  0.133333  0.026455  0.004535  0.000000
 0.270375  0.165079  0.042328  0.009070  0.000000
 0.273000  0.228571  0.021164  0.004535  0.000000
 0.275625  0.279365  0.058201  0.004535  0.000000
 0.278250  0.292063  0.052910  0.004535  0.000000
 0.280875  0.260317  0.047619  0.004535  0.000000
 0.283500  0.304762  0.084656  0.013605  0.000000
 0.286125  0.387302  0.063492  0.004535  0.003968
 0.288750  0.304762  0.084656  0.013605  0.000000
 0.291375  0.355556  0.074074  0.004535  0.000000
 0.294000  0.349206  0.079365  0.013605  0.000000
 0.296625  0.349206  0.074074  0.004535  0.000000
 0.299250  0.444444  0.105820  0.022676  0.000000
 0.301875  0.419048  0.164021  0.013605  0.000000
 0.304500  0.374603  0.111111  0.013605  0.007937
 0.307125  0.501587  0.095238  0.031746  0.000000
 0.309750  0.565079  0.132275  0.000000  0.003968
 0.312375  0.469841  0.195767  0.013605  0.000000
 0.315000  0.546032  0.164021  0.031746  0.000000
 0.317625  0.577778  0.179894  0.022676  0.003968
 0.320250  0.590476  0.169312  0.031746  0.003968
 0.322875  0.819048  0.248677  0.049887  0.003968
 0.325500  0.780952  0.105820  0.036281  0.003968
 0.328125  0.812698  0.222222  0.049887  0.003968
 0.330750  0.965079  0.285714  0.054422  0.003968
 0.333375  0.825397  0.248677  0.045351  0.000000
 0.336000  0.882540  0.296296  0.086168  0.003968
 0.338625  0.869841  0.391534  0.068027  0.000000
 0.341250  0.984127  0.359788  0.081633  0.023810
 0.343875  1.047619  0.460317  0.077098  0.011905
 0.346500  0.958730  0.455026  0.108844  0.015873
 0.349125  1.161905  0.497354  0.113379  0.007937
 0.351750  1.066667  0.481481  0.140590  0.011905
 0.354375  1.377778  0.518519  0.199546  0.015873
 0.357000  1.136508  0.582011  0.208617  0.031746
 0.359625  1.307937  0.539683  0.235828  0.055556
 0.362250  1.390476  0.693122  0.226757  0.039683
 0.364875  1.314286  0.862434  0.263039  0.075397
 0.367500  1.549206  0.783069  0.285714  0.063492
 0.370125  1.422222  0.825397  0.367347  0.083333
 0.372750  1.669841  0.888889  0.380952  0.091270
 0.375375  1.771429  0.994709  0.435374  0.119048
 0.378000  1.784127  1.074074  0.326531  0.119048
 0.380625  1.879365  1.222222  0.426304  0.202381
 0.383250  1.790476  1.052910  0.480726  0.210317
 0.385875  2.044444  1.481481  0.557823  0.269841
 0.388500  2.133333  1.502646  0.725624  0.325397
 0.391125  1.917460  1.465608  0.793651  0.376984
 0.393750  2.298413  1.645503  0.848073  0.412698
 0.396375  2.222222  1.608466  0.925170  0.424603
 0.399000  2.412698  2.015873  1.120181  0.507937
 0.401625  2.457143  2.068783  1.124717  0.694444
 0.404250  2.400000  2.010582  1.251701  0.694444
 0.406875  2.711111  2.216931  1.473923  0.714286
 0.409500  2.495238  2.365079  1.555556  0.817460
 0.412125  2.526984  2.566138  1.768707  1.051587
 0.414750  2.704762  2.386243  1.945578  1.250000
 0.417375  2.869841  2.650794  2.031746  1.345238
 0.420000  2.850794  2.899471  2.362812  1.706349
 0.422625  3.085714  2.677249  2.367347  1.829365
 0.425250  3.193651  3.222222  2.648526  2.325397
 0.427875  3.365079  3.248677  2.888889  2.345238
 0.430500  3.244444  3.560847  3.142857  2.702381
 0.433125  3.263492  3.682540  3.396825  3.115079
 0.435750  3.396825  3.820106  3.746032  3.253968
 0.438375  3.269841  3.740741  3.972789  3.710317
 0.441000  3.828571  3.830688  4.049887  4.055556
 0.443625  3.606349  4.232804  4.090703  4.297619
 0.446250  3.701587  4.216931  4.780045  4.849206
 0.448875  3.942857  4.714286  4.925170  5.253968
 0.451500  3.701587  4.444444  5.378685  5.718254
 0.454125  4.076190  4.835979  5.414966  5.797619
 0.456750  4.165079  5.100529  5.587302  5.920635
 0.459375  4.019048  5.100529  5.791383  6.305556
 0.462000  3.898413  5.523810  6.199546  6.793651
 0.464625  4.019048  5.544974  6.281179  7.285714
 0.467250  4.050794  5.788360  6.503401  7.246032
 0.469875  4.298413  5.682540  7.083900  7.857143
 0.472500  4.050794  5.835979  6.875283  8.142857
 0.475125  4.431746  5.751323  7.133787  7.726190
 0.477750  4.400000  5.873016  7.142857  8.126984
 0.480375  4.336508  5.793651  7.374150  8.444444
 0.483000  4.457143  6.037037  7.496599  8.432540
 0.485625  4.222222  6.216931  7.505669  8.650794
 0.488250  4.285714  5.798942  7.628118  8.706349
 0.490875  4.247619  6.074074  8.040816  8.742063
 0.493500  4.596825  6.460317  7.990930  8.345238
 0.496125  4.539683  6.079365  7.809524  8.658730
 0.498750  4.361905  6.285714  8.181406  8.916667
 0.501375  4.361905  5.994709  7.573696  8.444444
 0.504000  4.742857  6.126984  8.031746  8.527778
 0.506625  4.311111  6.185185  7.741497  8.809524
 0.509250  4.400000  6.137566  7.850340  8.571429
 0.511875  4.228571  6.079365  7.746032  8.825397
 0.514500  4.304762  6.010582  7.324263  8.571429
 0.517125  4.380952  5.830688  7.297052  8.162698
 0.519750  3.885714  5.693122  7.297052  8.345238
 0.522375  4.387302  6.074074  7.156463  7.960317
 0.525000  4.266667  5.634921  6.752834  7.928571
 0.527625  4.126984  5.312169  6.988662  7.738095
 0.530250  4.196825  5.195767  6.557823  7.416667
 0.532875  4.241270  5.052910  6.312925  6.996032
 0.535500  3.885714  5.063492  5.804989  6.662698
 0.538125  3.930159  5.126984  5.873016  6.404762
 0.540750  4.171429  5.201058  5.827664  6.015873
 0.543375  3.917460  4.746032  5.151927  5.567460
 0.546000  4.126984  4.523810  5.297052  5.091270
 0.548625  3.790476  4.719577  4.725624  5.273810
 0.551250  3.720635  4.306878  4.680272  4.682540
 0.553875  3.809524  4.243386  4.158730  4.250000
 0.556500  3.517460  3.936508  4.104308  3.972222
 0.559125  3.396825  3.830688  4.108844  3.642857
 0.561750  3.307937  3.793651  3.587302  3.380952
 0.564375  3.314286  3.523810  3.328798  2.952381
 0.567000  3.263492  3.465608  2.970522  2.750000
 0.569625  3.009524  3.232804  2.952381  2.250000
 0.572250  3.174603  3.137566  2.752834  2.103175
 0.574875  2.952381  2.645503  2.539683  1.805556
 0.577500  3.104762  2.777778  2.326531  1.718254
 0.580125  2.869841  2.788360  2.027211  1.488095
 0.582750  3.079365  2.703704  1.804989  1.178571
 0.585375  2.647619  2.460317  1.768707  1.115079
 0.588000  2.634921  2.206349  1.492063  1.003968
 0.590625  2.641270  2.264550  1.424036  0.829365
 0.593250  2.577778  1.931217  1.310658  0.730159
 0.595875  2.450794  1.804233  1.256236  0.698413
 0.598500  2.412698  1.777778  1.029478  0.587302
 0.601125  2.139683  1.761905  0.956916  0.527778
 0.603750  2.273016  1.788360  0.743764  0.464286
 0.606375  1.961905  1.539683  0.693878  0.305556
 0.609000  2.057143  1.486772  0.780045  0.345238
 0.611625  1.860317  1.216931  0.693878  0.230159
 0.614250  1.834921  1.275132  0.530612  0.190476
 0.616875  1.892063  1.216931  0.607710  0.218254
 0.619500  1.631746  1.010582  0.453515  0.126984
 0.622125  1.752381  0.941799  0.462585  0.099206
 0.624750  1.587302  0.883598  0.317460  0.091270
 0.627375  1.568254  0.894180  0.308390  0.095238
 0.630000  1.390476  0.761905  0.285714  0.115079
 0.632625  1.377778  0.756614  0.267574  0.063492
 0.635250  1.346032  0.682540  0.208617  0.035714
 0.637875  1.219048  0.788360  0.217687  0.023810
 0.640500  1.365079  0.666667  0.181406  0.023810
 0.643125  1.206349  0.539683  0.208617  0.019841
 0.645750  1.187302  0.566138  0.117914  0.027778
 0.648375  1.225397  0.470899  0.086168  0.023810
 0.651000  1.136508  0.417989  0.063492  0.000000
 0.653625  1.034921  0.428571  0.108844  0.027778
 0.656250  1.015873  0.386243  0.081633  0.000000
 0.658875  0.920635  0.433862  0.099773  0.011905
 0.661500  0.876190  0.296296  0.072562  0.007937
 0.664125  0.768254  0.259259  0.068027  0.015873
 0.666750  0.730159  0.259259  0.036281  0.015873
 0.669375  0.692063  0.269841  0.063492  0.007937
 0.672000  0.704762  0.201058  0.036281  0.000000
 0.674625  0.653968  0.190476  0.027211  0.003968
 0.677250  0.609524  0.190476  0.049887  0.000000
 0.679875  0.666667  0.137566  0.027211  0.000000
 0.682500  0.514286  0.116402  0.013605  0.003968
 0.685125  0.603175  0.164021  0.031746  0.000000
 0.687750  0.539683  0.195767  0.018141  0.000000
 0.690375  0.552381  0.179894  0.013605  0.000000
 0.693000  0.361905  0.137566  0.013605  0.003968
 0.695625  0.482540  0.116402  0.004535  0.000000
 0.698250  0.501587  0.089947  0.013605  0.000000
 0.700875  0.374603  0.084656  0.009070  0.000000
 0.703500  0.279365  0.074074  0.009070  0.003968
 0.706125  0.292063  0.095238  0.004535  0.000000
 0.708750  0.361905  0.068783  0.013605  0.000000
 0.711375  0.361905  0.042328  0.004535  0.000000
 0.714000  0.253968  0.052910  0.004535  0.000000
 0.716625  0.273016  0.079365  0.004535  0.000000
 0.719250  0.298413  0.063492  0.000000  0.000000
 0.721875  0.285714  0.026455  0.000000  0.000000
 0.724500  0.253968  0.084656  0.004535  0.000000
 0.727125  0.177778  0.042328  0.000000  0.000000
 0.729750  0.241270  0.047619  0.004535  0.000000
 0.732375  0.152381  0.042328  0.000000  0.000000
 0.735000  0.190476  0.031746  0.004535  0.000000
 0.737625  0.139683  0.021164  0.000000  0.000000
 0.740250  0.158730  0.037037  0.000000  0.000000
 0.742875  0.139683  0.015873  0.000000  0.000000
 0.745500  0.165079  0.010582  0.004535  0.000000
 0.748125  0.139683  0.026455  0.004535  0.000000
 0.750750  0.069841  0.005291  0.000000  0.000000
 0.753375  0.107937  0.010582  0.004535  0.000000
 0.756000  0.063492  0.010582  0.000000  0.000000
 0.758625  0.101587  0.021164  0.000000  0.000000
 0.761250  0.133333  0.005291  0.000000  0.000000
 0.763875  0.101587  0.015873  0.000000  0.000000
 0.766500  0.190476  0.005291  0.000000  0.000000
 0.769125  0.095238  0.015873  0.000000  0.000000
 0.771750  0.069841  0.015873  0.004535  0.000000
 0.774375  0.088889  0.010582  0.004535  0.000000
 0.777000  0.057143  0.010582  0.000000  0.000000
 0.779625  0.050794  0.015873  0.000000  0.000000
 0.782250  0.050794  0.015873  0.000000  0.000000
 0.784875  0.082540  0.000000  0.000000  0.000000
 0.787500  0.031746  0.000000  0.000000  0.000000
 0.790125  0.044444  0.005291  0.000000  0.000000
 0.792750  0.038095  0.000000  0.000000  0.000000
 0.795375  0.044444  0.005291  0.000000  0.000000
 0.798000  0.044444  0.000000  0.000000  0.000000
 0.800625  0.019048  0.005291  0.000000  0.000000
 0.803250  0.019048  0.000000  0.000000  0.000000
 0.805875  0.044444  0.000000  0.000000  0.000000
 0.808500  0.025397  0.005291  0.000000  0.000000
 0.811125  0.012698  0.000000  0.000000  0.000000
 0.813750  0.050794  0.000000  0.000000  0.000000
 0.816375  0.019048  0.000000  0.000000  0.000000
 0.819000  0.025397  0.000000  0.000000  0.000000
 0.821625  0.025397  0.005291  0.000000  0.000000
 0.824250  0.025397  0.000000  0.000000  0.000000
 0.826875  0.006349  0.000000  0.000000  0.000000
 0.829500  0.006349  0.000000  0.000000  0.000000
 0.832125  0.019048  0.000000  0.000000  0.000000
 0.834750  0.031746  0.000000  0.000000  0.000000
 0.837375  0.000000  0.000000  0.000000  0.000000
 0.840000  0.006349  0.005291  0.000000  0.000000
 0.842625  0.012698  0.000000  0.000000  0.000000
 0.845250  0.006349  0.000000  0.000000  0.000000
 0.847875  0.006349  0.000000  0.000000  0.000000
 0.850500  0.000000  0.000000  0.000000  0.000000
 0.853125  0.019048  0.000000  0.000000  0.000000
 0.855750  0.000000  0.000000  0.000000  0.000000
 0.858375  0.000000  0.000000  0.000000  0.000000
 0.861000  0.006349  0.005291  0.000000  0.000000
 0.863625  0.012698  0.000000  0.000000  0.000000
 0.866250  0.000000  0.000000  0.000000  0.000000
 0.868875  0.000000  0.000000  0.000000  0.000000
 0.871500  0.006349  0.000000  0.000000  0.000000
 0.874125  0.000000  0.000000  0.000000  0.000000
 0.876750  0.000000  0.000000  0.000000  0.000000
 0.879375  0.006349  0.000000  0.000000  0.000000
 0.882000  0.000000  0.000000  0.000000  0.000000
 0.884625  0.000000  0.000000  0.000000  0.000000
 0.887250  0.000000  0.000000  0.000000  0.000000
 0.889875  0.000000  0.000000  0.000000  0.000000
 0.892500  0.000000  0.000000  0.000000  0.000000
 0.895125  0.000000  0.000000  0.000000  0.000000
 0.897750  0.000000  0.000000  0.000000  0.000000
 0.900375  0.000000  0.000000  0.000000  0.000000
 0.903000  0.006349  0.000000  0.000000  0.000000
 0.905625  0.000000  0.000000  0.000000  0.000000
 0.908250  0.000000  0.000000  0.000000  0.000000
 0.910875  0.000000  0.000000  0.000000  0.000000
 0.913500  0.000000  0.000000  0.000000  0.000000
 0.916125  0.006349  0.000000  0.000000  0.000000
 0.918750  0.000000  0.000000  0.000000  0.000000
 0.921375  0.000000  0.000000  0.000000  0.000000
 0.924000  0.006349  0.000000  0.000000  0.000000
 0.926625  0.000000  0.000000  0.000000  0.000000
 0.929250  0.000000  0.000000  0.000000  0.000000
 0.931875  0.000000  0.000000  0.000000  0.000000
 0.934500  0.000000  0.000000  0.000000  0.000000
 0.937125  0.000000  0.000000  0.000000  0.000000
 0.939750  0.000000  0.000000  0.000000  0.000000
 0.942375  0.000000  0.000000  0.000000  0.000000
 0.945000  0.000000  0.000000  0.000000  0.000000
 0.947625  0.000000  0.000000  0.000000  0.000000
 0.950250  0.000000  0.000000  0.000000  0.000000
 0.952875  0.000000  0.000000  0.000000  0.000000
 0.955500  0.000000  0.000000  0.000000  0.000000
 0.958125  0.000000  0.000000  0.000000  0.000000
 0.960750  0.000000  0.000000  0.000000  0.000000
 0.963375  0.000000  0.000000  0.000000  0.000000
 0.966000  0.000000  0.000000  0.000000  0.000000
 0.968625  0.000000  0.000000  0.000000  0.000000
 0.971250  0.000000  0.000000  0.000000  0.000000
 0.973875  0.000000  0.000000  0.000000  0.000000
 0.976500  0.000000  0.000000  0.000000  0.000000
 0.979125  0.000000  0.000000  0.000000  0.000000
 0.981750  0.000000  0.000000  0.000000  0.000000
 0.984375  0.000000  0.000000  0.000000  0.000000
 0.987000  0.000000  0.000000  0.000000  0.000000
 0.989625  0.000000  0.000000  0.000000  0.000000
 0.992250  0.000000  0.000000  0.000000  0.000000
 0.994875  0.000000  0.000000  0.000000  0.000000
 0.997500  0.000000  0.000000  0.000000  0.000000
 1.000125  0.000000  0.000000  0.000000  0.000000
 1.002750  0.000000  0.000000  0.000000  0.000000
 1.005375  0.000000  0.000000  0.000000  0.000000
 1.008000  0.000000  0.000000  0.000000  0.000000
 1.010625  0.000000  0.000000  0.000000  0.000000
 1.013250  0.000000  0.000000  0.000000  0.000000
 1.015875  0.000000  0.000000  0.000000  0.000000
 1.018500  0.000000  0.000000  0.000000  0.000000
 1.021125  0.000000  0.000000  0.000000  0.000000
 1.023750  0.000000  0.000000  0.000000  0.000000
 1.026375  0.000000  0.000000  0.000000  0.000000
 1.029000  0.000000  0.000000  0.000000  0.000000
 1.031625  0.000000  0.000000  0.000000  0.000000
 1.034250  0.000000  0.000000  0.000000  0.000000
 1.036875  0.000000  0.000000  0.000000  0.000000
 1.039500  0.000000  0.000000  0.000000  0.000000
 1.042125  0.000000  0.000000  0.000000  0.000000
 1.044750  0.000000  0.000000  0.000000  0.000000
 1.047375  0.000000  0.000000  0.000000  0.000000
 1.050000  


==> anc/Figure3d.txt <==
#bins      L=10      L=12      L=14      L=16    
 0.000000  0.000000  0.000000  0.000000  0.000000
 0.004000  0.000000  0.000000  0.000000  0.000000
 0.008000  0.000000  0.000000  0.000000  0.000000
 0.012000  0.000000  0.000000  0.000000  0.000000
 0.016000  0.000000  0.000000  0.000000  0.000000
 0.020000  0.000000  0.000000  0.000000  0.000000
 0.024000  0.000000  0.000000  0.000000  0.000000
 0.028000  0.000000  0.000000  0.000000  0.000000
 0.032000  0.000000  0.000000  0.000000  0.000000
 0.036000  0.004167  0.000000  0.000000  0.000000
 0.040000  0.000000  0.000000  0.000000  0.000000
 0.044000  0.004167  0.000000  0.000000  0.000000
 0.048000  0.000000  0.000000  0.000000  0.000000
 0.052000  0.000000  0.000000  0.000000  0.000000
 0.056000  0.000000  0.000000  0.000000  0.000000
 0.060000  0.008333  0.000000  0.000000  0.000000
 0.064000  0.016667  0.000000  0.000000  0.000000
 0.068000  0.000000  0.000000  0.000000  0.000000
 0.072000  0.012500  0.000000  0.000000  0.000000
 0.076000  0.012500  0.000000  0.000000  0.000000
 0.080000  0.016667  0.003472  0.000000  0.000000
 0.084000  0.008333  0.000000  0.000000  0.000000
 0.088000  0.016667  0.000000  0.000000  0.000000
 0.092000  0.020833  0.000000  0.000000  0.000000
 0.096000  0.050000  0.000000  0.000000  0.000000
 0.100000  0.050000  0.000000  0.000000  0.000000
 0.104000  0.041667  0.000000  0.000000  0.000000
 0.108000  0.016667  0.000000  0.000000  0.000000
 0.112000  0.066667  0.003472  0.000000  0.000000
 0.116000  0.062500  0.003472  0.000000  0.000000
 0.120000  0.050000  0.000000  0.000000  0.000000
 0.124000  0.075000  0.010417  0.000000  0.000000
 0.128000  0.066667  0.006944  0.000000  0.000000
 0.132000  0.120833  0.003472  0.000000  0.000000
 0.136000  0.079167  0.000000  0.000000  0.000000
 0.140000  0.116667  0.003472  0.000000  0.000000
 0.144000  0.125000  0.010417  0.000000  0.000000
 0.148000  0.129167  0.006944  0.000000  0.000000
 0.152000  0.108333  0.010417  0.000000  0.000000
 0.156000  0.150000  0.003472  0.002976  0.000000
 0.160000  0.162500  0.006944  0.000000  0.000000
 0.164000  0.216667  0.010417  0.000000  0.000000
 0.168000  0.162500  0.013889  0.002976  0.000000
 0.172000  0.225000  0.020833  0.000000  0.000000
 0.176000  0.229167  0.013889  0.000000  0.000000
 0.180000  0.258333  0.034722  0.002976  0.000000
 0.184000  0.241667  0.027778  0.002976  0.000000
 0.188000  0.358333  0.045139  0.002976  0.000000
 0.192000  0.283333  0.045139  0.000000  0.000000
 0.196000  0.404167  0.038194  0.005952  0.000000
 0.200000  0.470833  0.076389  0.005952  0.000000
 0.204000  0.470833  0.034722  0.002976  0.000000
 0.208000  0.508333  0.076389  0.002976  0.000000
 0.212000  0.483333  0.045139  0.002976  0.000000
 0.216000  0.545833  0.086806  0.002976  0.000000
 0.220000  0.620833  0.107639  0.000000  0.000000
 0.224000  0.658333  0.076389  0.008929  0.000000
 0.228000  0.762500  0.111111  0.017857  0.000000
 0.232000  0.816667  0.097222  0.011905  0.000000
 0.236000  0.858333  0.156250  0.017857  0.000000
 0.240000  0.941667  0.208333  0.011905  0.002604
 0.244000  1.070833  0.197917  0.020833  0.002604
 0.248000  0.941667  0.239583  0.014881  0.000000
 0.252000  1.091667  0.267361  0.014881  0.000000
 0.256000  1.087500  0.305556  0.041667  0.002604
 0.260000  1.283333  0.319444  0.044643  0.002604
 0.264000  1.358333  0.326389  0.029762  0.000000
 0.268000  1.304167  0.402778  0.074405  0.002604
 0.272000  1.341667  0.440972  0.053571  0.002604
 0.276000  1.541667  0.493056  0.077381  0.005208
 0.280000  1.437500  0.548611  0.113095  0.002604
 0.284000  1.479167  0.628472  0.080357  0.007812
 0.288000  1.679167  0.659722  0.127976  0.007813
 0.292000  1.504167  0.684028  0.139881  0.010417
 0.296000  1.637500  0.729167  0.217262  0.018229
 0.300000  1.645833  0.767361  0.151786  0.023437
 0.304000  1.695833  0.920139  0.217262  0.039062
 0.308000  1.862500  1.041667  0.300595  0.033854
 0.312000  1.683333  1.177083  0.345238  0.070312
 0.316000  1.979167  1.135417  0.404762  0.075521
 0.320000  1.854167  1.201389  0.407738  0.075521
 0.324000  1.837500  1.350694  0.488095  0.096354
 0.328000  1.925000  1.569444  0.565476  0.187500
 0.332000  2.100000  1.590278  0.744048  0.164062
 0.336000  2.033333  1.670139  0.839286  0.247396
 0.340000  2.104167  1.791667  0.877976  0.302083
 0.344000  1.912500  1.795139  0.898810  0.388021
 0.348000  2.133333  1.784722  1.148810  0.486979
 0.352000  2.012500  1.909722  1.250000  0.536458
 0.356000  2.095833  2.090278  1.211310  0.690104
 0.360000  2.183333  2.156250  1.440476  0.817708
 0.364000  2.037500  2.027778  1.514881  1.005208
 0.368000  2.116667  2.204861  1.625000  1.140625
 0.372000  2.187500  2.114583  1.666667  1.309896
 0.376000  2.066667  2.434028  1.976190  1.473958
 0.380000  1.991667  2.451389  1.943452  1.622396
 0.384000  2.087500  2.621528  2.125000  1.791667
 0.388000  2.058333  2.739583  2.244048  1.822917
 0.392000  2.075000  2.628472  2.428571  2.020833
 0.396000  2.154167  2.500000  2.565476  2.252604
 0.400000  2.241667  2.822917  2.595238  2.554687
 0.404000  2.075000  2.694444  2.791667  2.583333
 0.408000  2.058333  2.777778  2.875000  2.729167
 0.412000  2.170833  2.878472  2.943452  2.937500
 0.416000  2.195833  3.079861  3.157738  2.893229
 0.420000  2.029167  2.826389  3.276786  3.406250
 0.424000  2.012500  2.843750  3.282738  3.286458
 0.428000  2.079167  3.090278  3.571429  3.416667
 0.432000  2.250000  2.986111  3.526786  3.552083
 0.436000  2.029167  3.104167  3.601190  3.752604
 0.440000  2.141667  2.961806  3.642857  3.940104
 0.444000  1.945833  2.885417  3.854167  4.210937
 0.448000  2.175000  3.072917  3.982143  4.166667
 0.452000  2.166667  3.010417  3.976190  4.153646
 0.456000  2.004167  3.159722  4.166667  4.575521
 0.460000  1.962500  3.034722  4.133929  4.770833
 0.464000  2.025000  3.114583  4.047619  4.794271
 0.468000  1.925000  3.045139  4.318452  4.942708
 0.472000  1.966667  3.065972  4.425595  5.044271
 0.476000  2.083333  2.979167  4.354167  5.164063
 0.480000  2.041667  3.142361  4.345238  5.257812
 0.484000  1.787500  3.149306  4.369048  5.223958
 0.488000  1.995833  3.055556  4.279762  5.208333
 0.492000  1.920833  3.052083  4.235119  5.593750
 0.496000  2.116667  2.958333  4.363095  5.526042
 0.500000  2.004167  3.020833  4.508929  5.552083
 0.504000  1.970833  3.149306  4.431548  5.528646
 0.508000  2.029167  3.156250  4.479167  5.640625
 0.512000  1.879167  3.027778  4.494048  5.570312
 0.516000  2.004167  2.927083  4.354167  5.437500
 0.520000  1.883333  2.986111  4.205357  5.539062
 0.524000  2.083333  2.788194  4.389881  5.317708
 0.528000  1.945833  2.743056  4.175595  5.398437
 0.532000  1.833333  2.868056  4.113095  5.442708
 0.536000  1.862500  2.899306  4.157738  5.203125
 0.540000  1.904167  2.812500  4.092262  5.161458
 0.544000  1.783333  2.847222  4.020833  4.921875
 0.548000  1.841667  2.673611  4.053571  4.898437
 0.552000  1.841667  2.791667  3.901786  4.578125
 0.556000  1.900000  2.819444  3.666667  4.557292
 0.560000  1.895833  2.645833  3.690476  4.054687
 0.564000  1.741667  2.652778  3.583333  4.119792
 0.568000  1.795833  2.722222  3.529762  4.031250
 0.572000  1.654167  2.746528  3.505952  3.596354
 0.576000  1.758333  2.701389  3.208333  3.356771
 0.580000  1.695833  2.392361  3.202381  3.213542
 0.584000  1.820833  2.364583  3.095238  2.882812
 0.588000  1.745833  2.607639  2.886905  2.781250
 0.592000  1.512500  2.347222  2.741071  2.432292
 0.596000  1.933333  2.479167  2.699405  2.296875
 0.600000  1.666667  2.440972  2.610119  2.078125
 0.604000  1.791667  2.260417  2.437500  1.859375
 0.608000  1.933333  2.256944  2.318452  1.632812
 0.612000  1.712500  2.138889  2.217262  1.494792
 0.616000  1.520833  2.173611  1.973214  1.361979
 0.620000  1.604167  2.131944  1.806548  1.205729
 0.624000  1.670833  2.048611  1.723214  1.057292
 0.628000  1.558333  2.156250  1.651786  0.981771
 0.632000  1.470833  1.718750  1.476190  0.742187
 0.636000  1.504167  1.947917  1.288690  0.674479
 0.640000  1.604167  1.673611  1.205357  0.549479
 0.644000  1.541667  1.784722  1.130952  0.460937
 0.648000  1.500000  1.743056  1.071429  0.408854
 0.652000  1.562500  1.614583  0.892857  0.369792
 0.656000  1.470833  1.593750  0.794643  0.218750
 0.660000  1.562500  1.458333  0.744048  0.171875
 0.664000  1.479167  1.486111  0.514881  0.151042
 0.668000  1.437500  1.434028  0.517857  0.119792
 0.672000  1.287500  1.381944  0.538690  0.114583
 0.676000  1.491667  1.270833  0.440476  0.083333
 0.680000  1.350000  1.170139  0.380952  0.059896
 0.684000  1.391667  1.190972  0.348214  0.072917
 0.688000  1.275000  1.204861  0.273810  0.046875
 0.692000  1.295833  0.937500  0.252976  0.031250
 0.696000  1.325000  0.934028  0.223214  0.023437
 0.700000  1.237500  0.812500  0.184524  0.015625
 0.704000  1.370833  0.854167  0.151786  0.010417
 0.708000  1.212500  0.750000  0.169643  0.013021
 0.712000  1.241667  0.638889  0.119048  0.013021
 0.716000  1.250000  0.645833  0.083333  0.005208
 0.720000  1.100000  0.562500  0.130952  0.013021
 0.724000  1.116667  0.590278  0.080357  0.002604
 0.728000  1.150000  0.416667  0.041667  0.000000
 0.732000  1.075000  0.527778  0.044643  0.000000
 0.736000  1.029167  0.420139  0.029762  0.002604
 0.740000  0.987500  0.395833  0.056548  0.002604
 0.744000  1.079167  0.381944  0.038690  0.005208
 0.748000  0.916667  0.347222  0.038690  0.000000
 0.752000  0.920833  0.229167  0.014881  0.000000
 0.756000  0.895833  0.322917  0.008929  0.002604
 0.760000  0.854167  0.250000  0.026786  0.000000
 0.764000  0.912500  0.246528  0.005952  0.000000
 0.768000  0.979167  0.208333  0.017857  0.000000
 0.772000  0.779167  0.187500  0.005952  0.000000
 0.776000  0.745833  0.170139  0.002976  0.000000
 0.780000  0.729167  0.159722  0.005952  0.000000
 0.784000  0.587500  0.149306  0.014881  0.002604
 0.788000  0.695833  0.104167  0.008929  0.000000
 0.792000  0.633333  0.138889  0.002976  0.000000
 0.796000  0.583333  0.097222  0.000000  0.000000
 0.800000  0.629167  0.104167  0.005952  0.000000
 0.804000  0.545833  0.107639  0.002976  0.000000
 0.808000  0.450000  0.048611  0.008929  0.000000
 0.812000  0.554167  0.069444  0.002976  0.000000
 0.816000  0.500000  0.041667  0.005952  0.000000
 0.820000  0.500000  0.041667  0.000000  0.000000
 0.824000  0.395833  0.052083  0.000000  0.000000
 0.828000  0.400000  0.048611  0.000000  0.000000
 0.832000  0.433333  0.041667  0.002976  0.000000
 0.836000  0.387500  0.038194  0.000000  0.000000
 0.840000  0.354167  0.024306  0.002976  0.000000
 0.844000  0.387500  0.006944  0.000000  0.000000
 0.848000  0.375000  0.020833  0.000000  0.000000
 0.852000  0.233333  0.027778  0.000000  0.000000
 0.856000  0.333333  0.031250  0.000000  0.000000
 0.860000  0.245833  0.006944  0.000000  0.000000
 0.864000  0.304167  0.017361  0.000000  0.000000
 0.868000  0.229167  0.006944  0.000000  0.000000
 0.872000  0.191667  0.010417  0.000000  0.000000
 0.876000  0.179167  0.045139  0.000000  0.000000
 0.880000  0.212500  0.017361  0.000000  0.000000
 0.884000  0.204167  0.010417  0.000000  0.000000
 0.888000  0.154167  0.010417  0.000000  0.000000
 0.892000  0.150000  0.013889  0.000000  0.000000
 0.896000  0.112500  0.017361  0.000000  0.000000
 0.900000  0.120833  0.000000  0.000000  0.000000
 0.904000  0.129167  0.000000  0.000000  0.000000
 0.908000  0.137500  0.000000  0.000000  0.000000
 0.912000  0.095833  0.003472  0.000000  0.000000
 0.916000  0.079167  0.003472  0.000000  0.000000
 0.920000  0.062500  0.006944  0.000000  0.000000
 0.924000  0.079167  0.020833  0.000000  0.000000
 0.928000  0.079167  0.000000  0.000000  0.000000
 0.932000  0.054167  0.003472  0.000000  0.000000
 0.936000  0.070833  0.003472  0.000000  0.000000
 0.940000  0.062500  0.010417  0.002976  0.000000
 0.944000  0.066667  0.000000  0.000000  0.000000
 0.948000  0.075000  0.006944  0.000000  0.000000
 0.952000  0.066667  0.003472  0.000000  0.000000
 0.956000  0.050000  0.000000  0.000000  0.000000
 0.960000  0.045833  0.003472  0.000000  0.000000
 0.964000  0.041667  0.003472  0.000000  0.000000
 0.968000  0.029167  0.000000  0.000000  0.000000
 0.972000  0.033333  0.000000  0.000000  0.000000
 0.976000  0.050000  0.000000  0.000000  0.000000
 0.980000  0.045833  0.006944  0.000000  0.000000
 0.984000  0.045833  0.000000  0.002976  0.000000
 0.988000  0.020833  0.000000  0.000000  0.000000
 0.992000  0.025000  0.003472  0.000000  0.000000
 0.996000  0.016667  0.003472  0.000000  0.000000
 1.000000  0.016667  0.000000  0.000000  0.000000
 1.004000  0.012500  0.000000  0.000000  0.000000
 1.008000  0.025000  0.000000  0.000000  0.000000
 1.012000  0.016667  0.000000  0.000000  0.000000
 1.016000  0.029167  0.000000  0.000000  0.000000
 1.020000  0.029167  0.000000  0.000000  0.000000
 1.024000  0.004167  0.000000  0.000000  0.000000
 1.028000  0.016667  0.000000  0.000000  0.000000
 1.032000  0.025000  0.000000  0.000000  0.000000
 1.036000  0.012500  0.000000  0.000000  0.000000
 1.040000  0.016667  0.003472  0.000000  0.000000
 1.044000  0.016667  0.000000  0.000000  0.000000
 1.048000  0.025000  0.003472  0.000000  0.000000
 1.052000  0.025000  0.000000  0.000000  0.000000
 1.056000  0.008333  0.000000  0.000000  0.000000
 1.060000  0.012500  0.000000  0.000000  0.000000
 1.064000  0.020833  0.000000  0.000000  0.000000
 1.068000  0.012500  0.000000  0.000000  0.000000
 1.072000  0.016667  0.000000  0.000000  0.000000
 1.076000  0.004167  0.000000  0.000000  0.000000
 1.080000  0.004167  0.000000  0.000000  0.000000
 1.084000  0.008333  0.003472  0.000000  0.000000
 1.088000  0.008333  0.000000  0.000000  0.000000
 1.092000  0.008333  0.000000  0.000000  0.000000
 1.096000  0.008333  0.000000  0.000000  0.000000
 1.100000  0.000000  0.000000  0.000000  0.000000
 1.104000  0.000000  0.000000  0.000000  0.000000
 1.108000  0.000000  0.000000  0.000000  0.000000
 1.112000  0.000000  0.003472  0.000000  0.000000
 1.116000  0.004167  0.000000  0.000000  0.000000
 1.120000  0.000000  0.000000  0.000000  0.000000
 1.124000  0.000000  0.000000  0.000000  0.000000
 1.128000  0.000000  0.003472  0.000000  0.000000
 1.132000  0.004167  0.000000  0.000000  0.000000
 1.136000  0.004167  0.000000  0.000000  0.000000
 1.140000  0.004167  0.000000  0.000000  0.000000
 1.144000  0.000000  0.000000  0.000000  0.000000
 1.148000  0.000000  0.000000  0.000000  0.000000
 1.152000  0.000000  0.000000  0.000000  0.000000
 1.156000  0.004167  0.000000  0.000000  0.000000
 1.160000  0.000000  0.000000  0.000000  0.000000
 1.164000  0.000000  0.000000  0.000000  0.000000
 1.168000  0.000000  0.000000  0.000000  0.000000
 1.172000  0.004167  0.000000  0.000000  0.000000
 1.176000  0.000000  0.000000  0.000000  0.000000
 1.180000  0.000000  0.000000  0.000000  0.000000
 1.184000  0.000000  0.000000  0.000000  0.000000
 1.188000  0.000000  0.000000  0.000000  0.000000
 1.192000  0.000000  0.000000  0.000000  0.000000
 1.196000  0.008333  0.000000  0.000000  0.000000
 1.200000  0.000000  0.000000  0.000000  0.000000
 1.204000  0.000000  0.000000  0.000000  0.000000
 1.208000  0.000000  0.000000  0.000000  0.000000
 1.212000  0.000000  0.000000  0.000000  0.000000
 1.216000  0.000000  0.000000  0.000000  0.000000
 1.220000  0.000000  0.000000  0.000000  0.000000
 1.224000  0.000000  0.000000  0.000000  0.000000
 1.228000  0.000000  0.000000  0.000000  0.000000
 1.232000  0.000000  0.000000  0.000000  0.000000
 1.236000  0.004167  0.000000  0.000000  0.000000
 1.240000  0.004167  0.000000  0.000000  0.000000
 1.244000  0.000000  0.000000  0.000000  0.000000
 1.248000  0.000000  0.000000  0.000000  0.000000
 1.252000  0.000000  0.000000  0.000000  0.000000
 1.256000  0.000000  0.000000  0.000000  0.000000
 1.260000  0.000000  0.000000  0.000000  0.000000
 1.264000  0.000000  0.000000  0.000000  0.000000
 1.268000  0.008333  0.000000  0.000000  0.000000
 1.272000  0.000000  0.000000  0.000000  0.000000
 1.276000  0.000000  0.000000  0.000000  0.000000
 1.280000  0.000000  0.000000  0.000000  0.000000
 1.284000  0.000000  0.000000  0.000000  0.000000
 1.288000  0.000000  0.000000  0.000000  0.000000
 1.292000  0.000000  0.000000  0.000000  0.000000
 1.296000  0.000000  0.000000  0.000000  0.000000
 1.300000  0.000000  0.000000  0.000000  0.000000
 1.304000  0.000000  0.000000  0.000000  0.000000
 1.308000  0.000000  0.000000  0.000000  0.000000
 1.312000  0.000000  0.000000  0.000000  0.000000
 1.316000  0.000000  0.000000  0.000000  0.000000
 1.320000  0.000000  0.000000  0.000000  0.000000
 1.324000  0.000000  0.000000  0.000000  0.000000
 1.328000  0.000000  0.000000  0.000000  0.000000
 1.332000  0.000000  0.000000  0.000000  0.000000
 1.336000  0.004167  0.000000  0.000000  0.000000
 1.340000  0.000000  0.000000  0.000000  0.000000
 1.344000  0.000000  0.000000  0.000000  0.000000
 1.348000  0.000000  0.000000  0.000000  0.000000
 1.352000  0.000000  0.000000  0.000000  0.000000
 1.356000  0.000000  0.000000  0.000000  0.000000
 1.360000  0.000000  0.000000  0.000000  0.000000
 1.364000  0.000000  0.000000  0.000000  0.000000
 1.368000  0.000000  0.000000  0.000000  0.000000
 1.372000  0.000000  0.000000  0.000000  0.000000
 1.376000  0.000000  0.000000  0.000000  0.000000
 1.380000  0.000000  0.000000  0.000000  0.000000
 1.384000  0.000000  0.000000  0.000000  0.000000
 1.388000  0.000000  0.000000  0.000000  0.000000
 1.392000  0.004167  0.000000  0.000000  0.000000
 1.396000  0.000000  0.000000  0.000000  0.000000
 1.400000  0.000000  0.000000  0.000000  0.000000
 1.404000  0.000000  0.000000  0.000000  0.000000
 1.408000  0.000000  0.000000  0.000000  0.000000
 1.412000  0.000000  0.000000  0.000000  0.000000
 1.416000  0.000000  0.000000  0.000000  0.000000
 1.420000  0.000000  0.000000  0.000000  0.000000
 1.424000  0.000000  0.000000  0.000000  0.000000
 1.428000  0.000000  0.000000  0.000000  0.000000
 1.432000  0.000000  0.000000  0.000000  0.000000
 1.436000  0.000000  0.000000  0.000000  0.000000
 1.440000  0.000000  0.000000  0.000000  0.000000
 1.444000  0.000000  0.000000  0.000000  0.000000
 1.448000  0.000000  0.000000  0.000000  0.000000
 1.452000  0.000000  0.000000  0.000000  0.000000
 1.456000  0.000000  0.000000  0.000000  0.000000
 1.460000  0.000000  0.000000  0.000000  0.000000
 1.464000  0.000000  0.000000  0.000000  0.000000
 1.468000  0.000000  0.000000  0.000000  0.000000
 1.472000  0.000000  0.000000  0.000000  0.000000
 1.476000  0.000000  0.000000  0.000000  0.000000
 1.480000  0.000000  0.000000  0.000000  0.000000
 1.484000  0.000000  0.000000  0.000000  0.000000
 1.488000  0.000000  0.000000  0.000000  0.000000
 1.492000  0.000000  0.000000  0.000000  0.000000
 1.496000  0.000000  0.000000  0.000000  0.000000
 1.500000  0.000000  0.000000  0.000000  0.000000
 1.504000  0.000000  0.000000  0.000000  0.000000
 1.508000  0.000000  0.000000  0.000000  0.000000
 1.512000  0.000000  0.000000  0.000000  0.000000
 1.516000  0.000000  0.000000  0.000000  0.000000
 1.520000  0.000000  0.000000  0.000000  0.000000
 1.524000  0.000000  0.000000  0.000000  0.000000
 1.528000  0.000000  0.000000  0.000000  0.000000
 1.532000  0.000000  0.000000  0.000000  0.000000
 1.536000  0.000000  0.000000  0.000000  0.000000
 1.540000  0.000000  0.000000  0.000000  0.000000
 1.544000  0.000000  0.000000  0.000000  0.000000
 1.548000  0.000000  0.000000  0.000000  0.000000
 1.552000  0.000000  0.000000  0.000000  0.000000
 1.556000  0.000000  0.000000  0.000000  0.000000
 1.560000  0.000000  0.000000  0.000000  0.000000
 1.564000  0.000000  0.000000  0.000000  0.000000
 1.568000  0.000000  0.000000  0.000000  0.000000
 1.572000  0.000000  0.000000  0.000000  0.000000
 1.576000  0.000000  0.000000  0.000000  0.000000
 1.580000  0.000000  0.000000  0.000000  0.000000
 1.584000  0.000000  0.000000  0.000000  0.000000
 1.588000  0.000000  0.000000  0.000000  0.000000
 1.592000  0.000000  0.000000  0.000000  0.000000
 1.596000  0.000000  0.000000  0.000000  0.000000
 1.600000  


==> anc/Figure4a.txt <==
#bins      L=10      L=12      L=14      L=16    
 0.000000  7.893333  7.280000  7.866667  7.626667
 0.006250  4.506667  4.266667  4.720000  4.586667
 0.012500  4.533333  5.066667  5.093333  5.013333
 0.018750  4.693333  5.280000  5.520000  5.200000
 0.025000  4.613333  5.253333  5.600000  4.853333
 0.031250  4.346667  4.693333  4.640000  4.693333
 0.037500  4.373333  4.613333  4.213333  4.400000
 0.043750  4.480000  4.293333  4.426667  3.973333
 0.050000  3.866667  4.053333  3.386667  3.546667
 0.056250  4.000000  3.520000  3.280000  3.840000
 0.062500  3.226667  2.960000  3.040000  3.146667
 0.068750  3.200000  3.653333  3.413333  3.040000
 0.075000  2.826667  2.693333  2.720000  2.693333
 0.081250  2.693333  2.826667  2.560000  2.266667
 0.087500  2.400000  2.800000  2.773333  2.533333
 0.093750  2.320000  2.240000  2.053333  2.106667
 0.100000  2.186667  2.106667  2.560000  2.160000
 0.106250  2.186667  2.026667  1.733333  1.893333
 0.112500  2.053333  2.053333  1.813333  2.133333
 0.118750  1.786667  1.840000  2.106667  1.786667
 0.125000  1.706667  1.626667  2.000000  1.680000
 0.131250  2.026667  1.706667  1.386667  1.760000
 0.137500  1.733333  1.733333  1.760000  1.280000
 0.143750  1.813333  1.786667  1.706667  1.786667
 0.150000  1.760000  1.653333  1.520000  1.680000
 0.156250  1.200000  1.306667  1.493333  1.226667
 0.162500  1.253333  1.280000  1.653333  1.600000
 0.168750  1.146667  1.360000  1.680000  1.493333
 0.175000  1.386667  1.200000  1.146667  1.093333
 0.181250  1.440000  1.440000  1.466667  1.520000
 0.187500  0.960000  1.146667  1.306667  1.200000
 0.193750  1.013333  1.146667  1.520000  1.280000
 0.200000  0.880000  1.120000  1.013333  1.360000
 0.206250  0.986667  1.093333  1.066667  1.013333
 0.212500  1.520000  1.200000  0.986667  1.066667
 0.218750  1.386667  1.013333  1.360000  1.120000
 0.225000  1.173333  0.906667  1.173333  0.800000
 0.231250  1.226667  0.853333  1.093333  1.146667
 0.237500  0.880000  0.906667  1.200000  1.146667
 0.243750  0.853333  0.933333  0.933333  0.826667
 0.250000  1.013333  1.093333  0.933333  1.120000
 0.256250  0.773333  0.906667  0.826667  0.880000
 0.262500  0.853333  1.093333  0.906667  0.826667
 0.268750  0.986667  0.613333  0.746667  0.933333
 0.275000  0.800000  0.800000  0.960000  1.173333
 0.281250  0.640000  0.880000  0.613333  0.933333
 0.287500  0.666667  0.826667  1.120000  0.506667
 0.293750  0.800000  0.453333  0.666667  0.693333
 0.300000  0.826667  0.826667  0.746667  0.880000
 0.306250  0.746667  0.746667  0.720000  1.013333
 0.312500  0.853333  0.906667  0.746667  0.800000
 0.318750  0.773333  0.773333  0.613333  0.800000
 0.325000  0.666667  0.746667  0.906667  0.693333
 0.331250  0.506667  0.560000  0.480000  0.640000
 0.337500  0.746667  0.640000  0.480000  0.613333
 0.343750  0.586667  0.640000  0.666667  0.666667
 0.350000  0.640000  0.613333  0.853333  0.880000
 0.356250  0.560000  0.506667  0.560000  0.693333
 0.362500  0.880000  0.666667  0.480000  0.853333
 0.368750  0.720000  0.720000  0.373333  0.533333
 0.375000  0.613333  0.506667  0.480000  0.800000
 0.381250  0.506667  0.346667  0.586667  0.853333
 0.387500  0.453333  0.480000  0.506667  0.693333
 0.393750  0.480000  0.640000  0.586667  0.506667
 0.400000  0.560000  0.373333  0.640000  0.826667
 0.406250  0.480000  0.506667  0.613333  0.586667
 0.412500  0.400000  0.453333  0.613333  0.560000
 0.418750  0.826667  0.613333  0.533333  0.666667
 0.425000  0.826667  0.613333  0.586667  0.346667
 0.431250  0.320000  0.560000  0.293333  0.480000
 0.437500  0.560000  0.773333  0.400000  0.533333
 0.443750  0.560000  0.746667  0.560000  0.613333
 0.450000  0.506667  0.533333  0.320000  0.826667
 0.456250  0.666667  0.560000  0.560000  0.560000
 0.462500  0.533333  0.613333  0.666667  0.453333
 0.468750  0.640000  0.453333  0.320000  0.613333
 0.475000  0.400000  0.506667  0.613333  0.613333
 0.481250  0.266667  0.400000  0.933333  0.560000
 0.487500  0.480000  0.666667  0.426667  0.480000
 0.493750  0.346667  0.533333  0.560000  0.533333
 0.500000  0.426667  0.426667  0.533333  0.560000
 0.506250  0.586667  0.693333  0.400000  0.453333
 0.512500  0.453333  0.666667  0.613333  0.533333
 0.518750  0.480000  0.613333  0.533333  0.533333
 0.525000  0.373333  0.693333  0.586667  0.586667
 0.531250  0.400000  0.560000  0.400000  0.586667
 0.537500  0.346667  0.426667  0.453333  0.666667
 0.543750  0.266667  0.480000  0.480000  0.400000
 0.550000  0.533333  0.506667  0.480000  0.533333
 0.556250  0.453333  0.480000  0.586667  0.453333
 0.562500  0.346667  0.453333  0.320000  0.560000
 0.568750  0.480000  0.426667  0.453333  0.373333
 0.575000  0.426667  0.346667  0.293333  0.346667
 0.581250  0.613333  0.533333  0.560000  0.346667
 0.587500  0.533333  0.560000  0.106667  0.506667
 0.593750  0.613333  0.320000  0.560000  0.453333
 0.600000  0.480000  0.506667  0.480000  0.533333
 0.606250  0.426667  0.506667  0.586667  0.586667
 0.612500  0.506667  0.346667  0.560000  0.346667
 0.618750  0.560000  0.586667  0.400000  0.506667
 0.625000  0.880000  0.320000  0.426667  0.586667
 0.631250  0.320000  0.426667  0.426667  0.720000
 0.637500  0.586667  0.586667  0.346667  0.613333
 0.643750  0.506667  0.480000  0.586667  0.640000
 0.650000  0.586667  0.586667  0.666667  0.666667
 0.656250  0.586667  0.426667  0.613333  0.426667
 0.662500  0.773333  0.480000  0.826667  0.853333
 0.668750  0.480000  0.613333  0.586667  0.693333
 0.675000  0.720000  0.586667  0.506667  0.693333
 0.681250  0.640000  0.693333  0.853333  0.800000
 0.687500  0.906667  0.693333  1.120000  0.720000
 0.693750  1.120000  0.986667  0.720000  0.666667
 0.700000  0.746667  0.720000  0.693333  0.826667
 0.706250  0.933333  0.880000  0.693333  0.506667
 0.712500  0.746667  0.560000  0.613333  0.506667
 0.718750  0.506667  0.693333  0.640000  0.453333
 0.725000  0.613333  0.506667  0.533333  0.586667
 0.731250  0.720000  0.666667  0.640000  0.613333
 0.737500  0.533333  0.560000  0.666667  0.586667
 0.743750  0.320000  0.240000  0.266667  0.453333
 0.750000  0.400000  0.346667  0.346667  0.373333
 0.756250  0.320000  0.373333  0.560000  0.400000
 0.762500  0.240000  0.346667  0.453333  0.373333
 0.768750  0.533333  0.240000  0.293333  0.293333
 0.775000  0.186667  0.186667  0.346667  0.346667
 0.781250  0.186667  0.346667  0.160000  0.400000
 0.787500  0.293333  0.240000  0.186667  0.320000
 0.793750  0.320000  0.213333  0.240000  0.320000
 0.800000  0.133333  0.213333  0.266667  0.293333
 0.806250  0.266667  0.346667  0.213333  0.160000
 0.812500  0.293333  0.026667  0.133333  0.346667
 0.818750  0.293333  0.293333  0.106667  0.266667
 0.825000  0.240000  0.213333  0.266667  0.160000
 0.831250  0.240000  0.106667  0.053333  0.213333
 0.837500  0.186667  0.213333  0.373333  0.160000
 0.843750  0.160000  0.320000  0.186667  0.186667
 0.850000  0.186667  0.266667  0.240000  0.106667
 0.856250  0.133333  0.453333  0.160000  0.213333
 0.862500  0.293333  0.080000  0.240000  0.266667
 0.868750  0.106667  0.106667  0.106667  0.213333
 0.875000  0.160000  0.213333  0.213333  0.133333
 0.881250  0.186667  0.160000  0.160000  0.133333
 0.887500  0.160000  0.266667  0.080000  0.160000
 0.893750  0.213333  0.080000  0.160000  0.133333
 0.900000  0.160000  0.240000  0.213333  0.106667
 0.906250  0.240000  0.106667  0.160000  0.133333
 0.912500  0.133333  0.213333  0.160000  0.080000
 0.918750  0.160000  0.240000  0.026667  0.053333
 0.925000  0.133333  0.186667  0.106667  0.133333
 0.931250  0.000000  0.213333  0.106667  0.080000
 0.937500  0.186667  0.080000  0.186667  0.106667
 0.943750  0.186667  0.213333  0.106667  0.133333
 0.950000  0.213333  0.133333  0.106667  0.053333
 0.956250  0.133333  0.213333  0.106667  0.186667
 0.962500  0.133333  0.080000  0.133333  0.053333
 0.968750  0.106667  0.160000  0.160000  0.053333
 0.975000  0.133333  0.080000  0.106667  0.106667
 0.981250  0.053333  0.053333  0.186667  0.106667
 0.987500  0.106667  0.213333  0.000000  0.053333
 0.993750  0.293333  0.053333  0.160000  0.053333
 1.000000  0.106667  0.026667  0.080000  0.026667
 1.006250  0.080000  0.080000  0.080000  0.080000
 1.012500  0.106667  0.080000  0.026667  0.106667
 1.018750  0.053333  0.160000  0.053333  0.106667
 1.025000  0.160000  0.186667  0.133333  0.106667
 1.031250  0.080000  0.160000  0.026667  0.080000
 1.037500  0.106667  0.160000  0.080000  0.133333
 1.043750  0.080000  0.133333  0.106667  0.080000
 1.050000  0.026667  0.053333  0.133333  0.080000
 1.056250  0.293333  0.133333  0.160000  0.026667
 1.062500  0.106667  0.026667  0.053333  0.080000
 1.068750  0.080000  0.186667  0.053333  0.106667
 1.075000  0.106667  0.106667  0.080000  0.000000
 1.081250  0.106667  0.000000  0.133333  0.080000
 1.087500  0.133333  0.133333  0.053333  0.053333
 1.093750  0.106667  0.026667  0.160000  0.106667
 1.100000  0.133333  0.080000  0.053333  0.053333
 1.106250  0.213333  0.053333  0.053333  0.106667
 1.112500  0.106667  0.080000  0.133333  0.133333
 1.118750  0.080000  0.026667  0.106667  0.213333
 1.125000  0.080000  0.080000  0.053333  0.000000
 1.131250  0.080000  0.133333  0.053333  0.133333
 1.137500  0.133333  0.053333  0.080000  0.000000
 1.143750  0.053333  0.000000  0.053333  0.026667
 1.150000  0.106667  0.186667  0.053333  0.106667
 1.156250  0.080000  0.080000  0.053333  0.106667
 1.162500  0.133333  0.053333  0.053333  0.053333
 1.168750  0.080000  0.133333  0.026667  0.106667
 1.175000  0.106667  0.053333  0.053333  0.026667
 1.181250  0.053333  0.053333  0.080000  0.053333
 1.187500  0.000000  0.160000  0.080000  0.080000
 1.193750  0.026667  0.026667  0.053333  0.026667
 1.200000  0.026667  0.053333  0.106667  0.053333
 1.206250  0.026667  0.053333  0.026667  0.053333
 1.212500  0.053333  0.133333  0.026667  0.026667
 1.218750  0.133333  0.106667  0.053333  0.000000
 1.225000  0.053333  0.053333  0.053333  0.026667
 1.231250  0.053333  0.000000  0.026667  0.026667
 1.237500  0.106667  0.053333  0.053333  0.000000
 1.243750  0.080000  0.080000  0.000000  0.000000
 1.250000  0.026667  0.053333  0.026667  0.160000
 1.256250  0.053333  0.026667  0.053333  0.053333
 1.262500  0.000000  0.053333  0.133333  0.106667
 1.268750  0.000000  0.026667  0.026667  0.053333
 1.275000  0.106667  0.000000  0.026667  0.000000
 1.281250  0.026667  0.000000  0.000000  0.026667
 1.287500  0.106667  0.080000  0.080000  0.026667
 1.293750  0.026667  0.026667  0.000000  0.080000
 1.300000  0.080000  0.080000  0.000000  0.026667
 1.306250  0.053333  0.053333  0.000000  0.080000
 1.312500  0.026667  0.053333  0.026667  0.026667
 1.318750  0.106667  0.026667  0.026667  0.026667
 1.325000  0.026667  0.106667  0.053333  0.000000
 1.331250  0.053333  0.053333  0.026667  0.026667
 1.337500  0.053333  0.026667  0.026667  0.000000
 1.343750  0.026667  0.026667  0.000000  0.000000
 1.350000  0.026667  0.026667  0.000000  0.106667
 1.356250  0.026667  0.053333  0.026667  0.000000
 1.362500  0.053333  0.106667  0.000000  0.053333
 1.368750  0.053333  0.026667  0.026667  0.053333
 1.375000  0.026667  0.000000  0.053333  0.000000
 1.381250  0.000000  0.053333  0.026667  0.000000
 1.387500  0.000000  0.000000  0.026667  0.053333
 1.393750  0.026667  0.053333  0.000000  0.026667
 1.400000  0.026667  0.026667  0.000000  0.026667
 1.406250  0.026667  0.000000  0.000000  0.026667
 1.412500  0.000000  0.000000  0.000000  0.000000
 1.418750  0.000000  0.000000  0.000000  0.000000
 1.425000  0.000000  0.000000  0.106667  0.000000
 1.431250  0.026667  0.026667  0.000000  0.000000
 1.437500  0.026667  0.000000  0.053333  0.000000
 1.443750  0.026667  0.026667  0.053333  0.026667
 1.450000  0.026667  0.000000  0.000000  0.000000
 1.456250  0.026667  0.000000  0.000000  0.026667
 1.462500  0.053333  0.000000  0.000000  0.000000
 1.468750  0.000000  0.000000  0.000000  0.000000
 1.475000  0.000000  0.026667  0.000000  0.026667
 1.481250  0.000000  0.053333  0.000000  0.053333
 1.487500  0.000000  0.000000  0.000000  0.000000
 1.493750  0.026667  0.000000  0.000000  0.000000
 1.500000  0.000000  0.000000  0.000000  0.000000
 1.506250  0.000000  0.000000  0.000000  0.000000
 1.512500  0.000000  0.026667  0.000000  0.000000
 1.518750  0.000000  0.000000  0.080000  0.000000
 1.525000  0.026667  0.026667  0.000000  0.000000
 1.531250  0.053333  0.026667  0.053333  0.000000
 1.537500  0.000000  0.000000  0.000000  0.000000
 1.543750  0.026667  0.000000  0.026667  0.000000
 1.550000  0.000000  0.000000  0.026667  0.026667
 1.556250  0.000000  0.000000  0.000000  0.026667
 1.562500  0.000000  0.026667  0.000000  0.000000
 1.568750  0.026667  0.053333  0.026667  0.000000
 1.575000  0.000000  0.000000  0.053333  0.000000
 1.581250  0.000000  0.000000  0.000000  0.026667
 1.587500  0.000000  0.000000  0.026667  0.026667
 1.593750  0.000000  0.000000  0.026667  0.000000
 1.600000  0.026667  0.000000  0.000000  0.000000
 1.606250  0.000000  0.080000  0.000000  0.000000
 1.612500  0.026667  0.026667  0.000000  0.000000
 1.618750  0.000000  0.000000  0.000000  0.000000
 1.625000  0.026667  0.000000  0.026667  0.026667
 1.631250  0.000000  0.026667  0.053333  0.000000
 1.637500  0.026667  0.026667  0.053333  0.026667
 1.643750  0.000000  0.026667  0.026667  0.000000
 1.650000  0.000000  0.000000  0.000000  0.000000
 1.656250  0.000000  0.000000  0.000000  0.000000
 1.662500  0.000000  0.053333  0.000000  0.000000
 1.668750  0.000000  0.000000  0.000000  0.000000
 1.675000  0.000000  0.000000  0.000000  0.026667
 1.681250  0.000000  0.000000  0.026667  0.000000
 1.687500  0.000000  0.026667  0.000000  0.000000
 1.693750  0.000000  0.000000  0.000000  0.000000
 1.700000  0.000000  0.000000  0.026667  0.000000
 1.706250  0.000000  0.000000  0.000000  0.000000
 1.712500  0.000000  0.000000  0.000000  0.000000
 1.718750  0.026667  0.000000  0.000000  0.000000
 1.725000  0.000000  0.000000  0.000000  0.026667
 1.731250  0.026667  0.000000  0.026667  0.000000
 1.737500  0.000000  0.000000  0.000000  0.000000
 1.743750  0.000000  0.000000  0.000000  0.026667
 1.750000  0.000000  0.000000  0.000000  0.000000
 1.756250  0.000000  0.000000  0.000000  0.000000
 1.762500  0.000000  0.000000  0.000000  0.026667
 1.768750  0.026667  0.000000  0.000000  0.000000
 1.775000  0.000000  0.000000  0.000000  0.000000
 1.781250  0.000000  0.000000  0.026667  0.026667
 1.787500  0.000000  0.000000  0.000000  0.000000
 1.793750  0.000000  0.000000  0.026667  0.000000
 1.800000  0.053333  0.000000  0.000000  0.000000
 1.806250  0.000000  0.026667  0.053333  0.000000
 1.812500  0.000000  0.000000  0.000000  0.000000
 1.818750  0.000000  0.026667  0.000000  0.000000
 1.825000  0.000000  0.000000  0.000000  0.000000
 1.831250  0.000000  0.000000  0.000000  0.000000
 1.837500  0.000000  0.000000  0.000000  0.000000
 1.843750  0.000000  0.000000  0.000000  0.000000
 1.850000  0.000000  0.000000  0.000000  0.000000
 1.856250  0.000000  0.000000  0.000000  0.000000
 1.862500  0.000000  0.000000  0.026667  0.026667
 1.868750  0.000000  0.000000  0.000000  0.000000
 1.875000  0.000000  0.026667  0.000000  0.000000
 1.881250  0.000000  0.000000  0.000000  0.000000
 1.887500  0.000000  0.000000  0.000000  0.000000
 1.893750  0.000000  0.026667  0.026667  0.000000
 1.900000  0.000000  0.026667  0.000000  0.000000
 1.906250  0.000000  0.000000  0.000000  0.000000
 1.912500  0.000000  0.000000  0.000000  0.000000
 1.918750  0.000000  0.000000  0.000000  0.000000
 1.925000  0.000000  0.000000  0.000000  0.000000
 1.931250  0.000000  0.000000  0.000000  0.000000
 1.937500  0.000000  0.000000  0.000000  0.000000
 1.943750  0.000000  0.000000  0.000000  0.000000
 1.950000  0.000000  0.000000  0.000000  0.000000
 1.956250  0.000000  0.000000  0.000000  0.000000
 1.962500  0.000000  0.000000  0.000000  0.000000
 1.968750  0.000000  0.000000  0.000000  0.000000
 1.975000  0.000000  0.000000  0.000000  0.000000
 1.981250  0.000000  0.000000  0.000000  0.000000
 1.987500  0.000000  0.000000  0.000000  0.000000
 1.993750  0.000000  0.000000  0.026667  0.000000
 2.000000  0.000000  0.000000  0.000000  0.000000
 2.006250  0.000000  0.000000  0.000000  0.000000
 2.012500  0.000000  0.000000  0.000000  0.000000
 2.018750  0.000000  0.000000  0.000000  0.000000
 2.025000  0.000000  0.000000  0.000000  0.000000
 2.031250  0.000000  0.000000  0.000000  0.000000
 2.037500  0.000000  0.000000  0.000000  0.000000
 2.043750  0.000000  0.000000  0.000000  0.000000
 2.050000  0.000000  0.026667  0.000000  0.000000
 2.056250  0.000000  0.000000  0.000000  0.000000
 2.062500  0.000000  0.000000  0.000000  0.000000
 2.068750  0.000000  0.000000  0.000000  0.000000
 2.075000  0.000000  0.000000  0.000000  0.000000
 2.081250  0.000000  0.000000  0.000000  0.000000
 2.087500  0.000000  0.000000  0.000000  0.000000
 2.093750  0.000000  0.000000  0.000000  0.000000
 2.100000  0.000000  0.000000  0.000000  0.000000
 2.106250  0.000000  0.000000  0.000000  0.000000
 2.112500  0.000000  0.000000  0.000000  0.000000
 2.118750  0.000000  0.000000  0.000000  0.000000
 2.125000  0.000000  0.000000  0.000000  0.000000
 2.131250  0.000000  0.000000  0.000000  0.000000
 2.137500  0.000000  0.000000  0.000000  0.000000
 2.143750  0.000000  0.000000  0.000000  0.000000
 2.150000  0.000000  0.000000  0.000000  0.000000
 2.156250  0.000000  0.000000  0.000000  0.000000
 2.162500  0.000000  0.000000  0.000000  0.026667
 2.168750  0.000000  0.000000  0.000000  0.000000
 2.175000  0.000000  0.000000  0.000000  0.000000
 2.181250  0.000000  0.000000  0.000000  0.000000
 2.187500  0.000000  0.000000  0.000000  0.000000
 2.193750  0.000000  0.000000  0.000000  0.000000
 2.200000  0.000000  0.000000  0.000000  0.000000
 2.206250  0.000000  0.000000  0.000000  0.000000
 2.212500  0.000000  0.000000  0.000000  0.000000
 2.218750  0.000000  0.000000  0.000000  0.026667
 2.225000  0.000000  0.000000  0.000000  0.000000
 2.231250  0.000000  0.000000  0.000000  0.000000
 2.237500  0.000000  0.000000  0.000000  0.000000
 2.243750  0.000000  0.000000  0.000000  0.000000
 2.250000  0.000000  0.000000  0.000000  0.000000
 2.256250  0.000000  0.000000  0.000000  0.000000
 2.262500  0.000000  0.000000  0.000000  0.000000
 2.268750  0.000000  0.000000  0.000000  0.000000
 2.275000  0.000000  0.000000  0.000000  0.000000
 2.281250  0.000000  0.000000  0.000000  0.000000
 2.287500  0.000000  0.000000  0.000000  0.000000
 2.293750  0.000000  0.000000  0.000000  0.000000
 2.300000  0.000000  0.000000  0.000000  0.000000
 2.306250  0.000000  0.000000  0.000000  0.000000
 2.312500  0.000000  0.000000  0.000000  0.000000
 2.318750  0.000000  0.000000  0.000000  0.000000
 2.325000  0.000000  0.000000  0.000000  0.000000
 2.331250  0.000000  0.000000  0.000000  0.026667
 2.337500  0.000000  0.000000  0.000000  0.000000
 2.343750  0.000000  0.000000  0.000000  0.000000
 2.350000  0.000000  0.000000  0.000000  0.000000
 2.356250  0.000000  0.000000  0.000000  0.000000
 2.362500  0.000000  0.000000  0.000000  0.000000
 2.368750  0.000000  0.000000  0.000000  0.000000
 2.375000  0.000000  0.000000  0.000000  0.000000
 2.381250  0.000000  0.000000  0.000000  0.000000
 2.387500  0.000000  0.000000  0.000000  0.000000
 2.393750  0.000000  0.000000  0.000000  0.000000
 2.400000  0.000000  0.000000  0.000000  0.000000
 2.406250  0.000000  0.000000  0.000000  0.000000
 2.412500  0.000000  0.000000  0.000000  0.000000
 2.418750  0.000000  0.000000  0.000000  0.000000
 2.425000  0.000000  0.000000  0.000000  0.000000
 2.431250  0.000000  0.000000  0.000000  0.000000
 2.437500  0.000000  0.000000  0.000000  0.000000
 2.443750  0.000000  0.000000  0.000000  0.000000
 2.450000  0.000000  0.000000  0.000000  0.000000
 2.456250  0.000000  0.000000  0.000000  0.000000
 2.462500  0.000000  0.000000  0.000000  0.000000
 2.468750  0.000000  0.000000  0.000000  0.000000
 2.475000  0.000000  0.000000  0.000000  0.000000
 2.481250  0.000000  0.000000  0.000000  0.000000
 2.487500  0.000000  0.000000  0.000000  0.000000
 2.493750  0.000000  0.000000  0.000000  0.000000
 2.500000  


==> anc/Figure4b.txt <==
#bins      L=10      L=12      L=14      L=16      
 0.150000  0.000000  0.000000  0.000000  0.000000
 0.151625  0.000000  0.000000  0.000000  0.000000
 0.153250  0.000000  0.000000  0.000000  0.000000
 0.154875  0.000000  0.000000  0.000000  0.000000
 0.156500  0.000000  0.000000  0.000000  0.000000
 0.158125  0.000000  0.000000  0.000000  0.000000
 0.159750  0.000000  0.000000  0.000000  0.000000
 0.161375  0.000000  0.000000  0.000000  0.000000
 0.163000  0.000000  0.000000  0.000000  0.000000
 0.164625  0.000000  0.000000  0.000000  0.000000
 0.166250  0.000000  0.000000  0.000000  0.000000
 0.167875  0.000000  0.000000  0.000000  0.000000
 0.169500  0.000000  0.000000  0.000000  0.000000
 0.171125  0.000000  0.000000  0.000000  0.000000
 0.172750  0.000000  0.000000  0.000000  0.000000
 0.174375  0.000000  0.000000  0.000000  0.000000
 0.176000  0.000000  0.000000  0.000000  0.000000
 0.177625  0.000000  0.000000  0.000000  0.000000
 0.179250  0.000000  0.000000  0.000000  0.000000
 0.180875  0.000000  0.000000  0.000000  0.000000
 0.182500  0.000000  0.000000  0.000000  0.000000
 0.184125  0.000000  0.000000  0.000000  0.000000
 0.185750  0.000000  0.000000  0.000000  0.000000
 0.187375  0.000000  0.000000  0.000000  0.000000
 0.189000  0.000000  0.000000  0.000000  0.102564
 0.190625  0.000000  0.000000  0.000000  0.000000
 0.192250  0.000000  0.000000  0.000000  0.000000
 0.193875  0.000000  0.102564  0.000000  0.000000
 0.195500  0.000000  0.000000  0.000000  0.000000
 0.197125  0.000000  0.102564  0.000000  0.000000
 0.198750  0.000000  0.102564  0.000000  0.102564
 0.200375  0.000000  0.000000  0.000000  0.102564
 0.202000  0.000000  0.102564  0.000000  0.000000
 0.203625  0.000000  0.000000  0.000000  0.000000
 0.205250  0.000000  0.102564  0.102564  0.000000
 0.206875  0.000000  0.000000  0.000000  0.000000
 0.208500  0.000000  0.205128  0.000000  0.102564
 0.210125  0.000000  0.102564  0.000000  0.000000
 0.211750  0.000000  0.000000  0.102564  0.000000
 0.213375  0.000000  0.000000  0.102564  0.000000
 0.215000  0.000000  0.000000  0.000000  0.000000
 0.216625  0.000000  0.102564  0.000000  0.205128
 0.218250  0.000000  0.102564  0.000000  0.205128
 0.219875  0.102581  0.205128  0.000000  0.102564
 0.221500  0.102581  0.512821  0.102564  0.000000
 0.223125  0.000000  0.102564  0.102564  0.102564
 0.224750  0.000000  0.000000  0.000000  0.000000
 0.226375  0.000000  0.205128  0.000000  0.000000
 0.228000  0.000000  0.205128  0.102564  0.000000
 0.229625  0.205162  0.205128  0.102564  0.205128
 0.231250  0.102581  0.102564  0.000000  0.000000
 0.232875  0.102581  0.307692  0.410256  0.205128
 0.234500  0.000000  0.102564  0.000000  0.000000
 0.236125  0.205162  0.512821  0.307692  0.205128
 0.237750  0.102581  0.102564  0.102564  0.102564
 0.239375  0.000000  0.102564  0.307692  0.000000
 0.241000  0.102581  0.410256  0.205128  0.205128
 0.242625  0.000000  0.410256  0.205128  0.205128
 0.244250  0.205162  0.410256  0.410256  0.307692
 0.245875  0.102581  0.000000  0.102564  0.102564
 0.247500  0.102581  0.307692  0.102564  0.205128
 0.249125  0.000000  0.410256  0.000000  0.307692
 0.250750  0.307744  0.102564  0.307692  0.205128
 0.252375  0.102581  0.102564  0.615385  0.102564
 0.254000  0.205162  0.307692  0.102564  0.307692
 0.255625  0.307744  0.717949  0.410256  0.512821
 0.257250  0.205162  0.102564  0.410256  0.000000
 0.258875  0.307744  0.307692  0.717949  0.205128
 0.260500  0.307744  0.820513  0.307692  0.307692
 0.262125  0.307744  0.512821  0.205128  0.102564
 0.263750  0.307744  0.717949  0.717949  0.205128
 0.265375  0.615487  0.923077  0.307692  0.307692
 0.267000  0.512906  0.512821  0.512821  0.615385
 0.268625  0.512906  0.410256  0.205128  0.410256
 0.270250  0.820650  0.717949  0.820513  0.410256
 0.271875  0.512906  0.615385  0.512821  0.512821
 0.273500  0.512906  0.615385  0.820513  0.820513
 0.275125  0.615487  0.820513  0.717949  0.307692
 0.276750  0.512906  1.128205  0.820513  0.820513
 0.278375  0.718068  0.820513  0.923077  0.512821
 0.280000  0.718068  1.333333  0.820513  0.820513
 0.281625  0.615487  1.025641  0.820513  0.717949
 0.283250  1.230974  1.435897  0.820513  0.615385
 0.284875  0.820650  0.923077  0.410256  0.820513
 0.286500  0.718068  1.435897  0.923077  0.307692
 0.288125  0.923231  1.333333  0.512821  0.820513
 0.289750  0.820650  1.641026  1.230769  1.230769
 0.291375  1.333556  1.333333  0.820513  1.025641
 0.293000  1.128393  0.820513  0.307692  0.923077
 0.294625  1.128393  2.153846  1.435897  1.641026
 0.296250  1.230974  0.820513  1.538462  0.820513
 0.297875  0.820650  1.025641  1.128205  1.025641
 0.299500  1.128393  1.128205  1.128205  1.230769
 0.301125  0.615487  1.538462  1.538462  1.025641
 0.302750  1.230974  2.153846  1.846154  1.743590
 0.304375  1.230974  1.641026  1.333333  1.846154
 0.306000  1.128393  2.256410  1.743590  1.743590
 0.307625  1.641299  1.641026  1.025641  1.333333
 0.309250  1.333556  1.948718  1.641026  1.538462
 0.310875  1.436137  2.564103  1.743590  1.743590
 0.312500  1.436137  1.538462  1.435897  1.743590
 0.314125  2.051624  2.564103  1.333333  1.435897
 0.315750  1.333556  1.743590  1.538462  1.333333
 0.317375  2.051624  1.846154  0.923077  1.846154
 0.319000  1.846462  1.743590  2.256410  1.948718
 0.320625  1.641299  2.666667  2.051282  1.948718
 0.322250  2.154205  1.435897  2.153846  1.743590
 0.323875  2.256786  2.153846  1.641026  1.948718
 0.325500  2.667111  3.384615  2.461538  2.564103
 0.327125  1.436137  2.974359  1.846154  2.051282
 0.328750  2.872274  1.948718  2.051282  2.461538
 0.330375  2.256786  3.076923  2.461538  2.051282
 0.332000  2.667111  3.076923  2.564103  2.358974
 0.333625  2.051624  2.564103  2.358974  1.948718
 0.335250  1.743880  3.282051  2.564103  2.871795
 0.336875  2.667111  2.358974  2.666667  2.666667
 0.338500  1.846462  2.871795  2.358974  2.769231
 0.340125  2.051624  2.256410  2.256410  2.153846
 0.341750  1.846462  2.769231  2.769231  3.076923
 0.343375  2.667111  2.871795  2.769231  2.666667
 0.345000  3.180017  3.179487  3.282051  2.358974
 0.346625  3.282598  2.153846  3.076923  2.153846
 0.348250  3.590342  2.461538  2.974359  2.974359
 0.349875  2.564530  2.974359  2.666667  2.051282
 0.351500  2.359368  1.948718  2.256410  3.897436
 0.353125  2.461949  3.076923  2.871795  3.794872
 0.354750  2.974855  2.461538  4.000000  3.076923
 0.356375  2.564530  2.871795  3.589744  2.461538
 0.358000  2.461949  2.974359  2.461538  2.666667
 0.359625  2.974855  3.487179  4.410256  3.589744
 0.361250  3.282598  2.974359  2.974359  2.871795
 0.362875  3.180017  4.717949  3.589744  4.512821
 0.364500  3.692923  4.205128  4.410256  3.794872
 0.366125  3.795504  4.615385  2.974359  4.923077
 0.367750  4.000667  3.487179  4.000000  3.487179
 0.369375  3.898086  4.820513  4.615385  3.692308
 0.371000  4.000667  2.051282  3.076923  2.974359
 0.372625  3.692923  3.589744  4.307692  4.820513
 0.374250  4.000667  4.307692  2.153846  3.794872
 0.375875  4.205829  3.076923  3.897436  4.205128
 0.377500  3.795504  3.282051  4.000000  3.384615
 0.379125  3.795504  4.923077  3.692308  4.820513
 0.380750  4.000667  4.717949  5.025641  4.102564
 0.382375  3.590342  3.384615  3.794872  4.000000
 0.384000  4.000667  4.000000  3.487179  4.205128
 0.385625  3.692923  4.205128  4.102564  5.333333
 0.387250  4.103248  4.000000  3.897436  4.102564
 0.388875  3.590342  4.410256  5.128205  3.794872
 0.390500  4.103248  3.282051  4.512821  4.820513
 0.392125  3.795504  3.897436  4.512821  5.025641
 0.393750  4.205829  4.307692  5.128205  5.435897
 0.395375  5.231641  3.384615  5.128205  4.000000
 0.397000  3.487761  4.820513  4.410256  3.384615
 0.398625  4.308410  4.615385  4.717949  3.897436
 0.400250  3.180017  4.205128  3.487179  4.717949
 0.401875  4.205829  5.128205  4.820513  5.846154
 0.403500  5.026479  5.128205  3.179487  3.794872
 0.405125  4.103248  5.128205  5.641026  4.102564
 0.406750  4.410992  4.923077  4.410256  4.615385
 0.408375  2.872274  5.641026  5.025641  4.102564
 0.410000  5.129060  4.923077  3.384615  3.794872
 0.411625  4.410992  4.000000  5.230769  5.230769
 0.413250  4.308410  3.692308  4.307692  5.230769
 0.414875  4.718735  5.025641  3.794872  5.128205
 0.416500  4.616154  4.000000  4.717949  4.717949
 0.418125  3.795504  4.410256  4.615385  4.410256
 0.419750  4.923898  5.230769  4.717949  5.128205
 0.421375  4.308410  4.102564  6.769231  4.410256
 0.423000  4.205829  4.102564  4.717949  4.102564
 0.424625  4.410992  4.512821  3.794872  5.128205
 0.426250  5.026479  5.025641  5.128205  4.717949
 0.427875  3.898086  4.102564  5.948718  5.025641
 0.429500  5.129060  4.307692  4.102564  5.538462
 0.431125  4.205829  5.641026  5.230769  5.435897
 0.432750  6.667778  6.461538  4.205128  4.717949
 0.434375  3.898086  4.512821  4.923077  5.025641
 0.436000  3.795504  4.820513  4.923077  6.153846
 0.437625  4.103248  4.717949  5.128205  4.410256
 0.439250  3.795504  4.717949  4.410256  5.128205
 0.440875  3.282598  4.923077  5.025641  4.820513
 0.442500  4.616154  4.820513  4.717949  5.230769
 0.444125  4.308410  4.615385  3.487179  5.846154
 0.445750  3.795504  4.923077  5.128205  4.512821
 0.447375  5.026479  3.487179  4.410256  4.307692
 0.449000  3.898086  6.358974  5.948718  4.102564
 0.450625  4.513573  4.512821  2.564103  6.153846
 0.452250  3.898086  4.820513  5.435897  4.820513
 0.453875  4.616154  4.820513  4.923077  4.923077
 0.455500  2.974855  4.512821  4.410256  5.128205
 0.457125  4.410992  2.666667  4.923077  4.000000
 0.458750  5.436804  4.205128  4.820513  5.948718
 0.460375  4.821316  3.897436  3.897436  4.717949
 0.462000  4.513573  4.820513  4.307692  4.923077
 0.463625  3.180017  4.307692  3.794872  4.923077
 0.465250  4.718735  3.179487  5.641026  4.410256
 0.466875  3.898086  3.589744  4.307692  4.512821
 0.468500  3.590342  3.897436  4.615385  5.846154
 0.470125  3.692923  4.000000  3.794872  3.589744
 0.471750  4.000667  3.179487  3.487179  4.512821
 0.473375  3.077436  4.307692  3.487179  5.333333
 0.475000  3.077436  3.692308  3.589744  4.410256
 0.476625  4.821316  4.410256  3.487179  3.179487
 0.478250  3.590342  4.102564  5.333333  4.512821
 0.479875  3.385180  3.794872  4.820513  5.846154
 0.481500  4.513573  4.000000  4.717949  4.000000
 0.483125  4.410992  3.487179  4.000000  3.589744
 0.484750  4.513573  2.769231  4.000000  4.820513
 0.486375  3.590342  3.487179  3.179487  4.000000
 0.488000  3.282598  3.384615  3.794872  4.307692
 0.489625  4.410992  2.769231  4.717949  3.076923
 0.491250  4.718735  2.974359  3.794872  3.794872
 0.492875  4.308410  3.794872  2.564103  3.487179
 0.494500  3.590342  2.974359  3.897436  4.717949
 0.496125  3.487761  3.384615  4.000000  2.666667
 0.497750  3.795504  3.589744  4.205128  3.794872
 0.499375  3.282598  2.871795  3.282051  3.076923
 0.501000  3.898086  3.384615  3.487179  2.564103
 0.502625  4.205829  3.589744  2.974359  3.179487
 0.504250  5.334222  1.743590  4.307692  2.153846
 0.505875  3.282598  3.487179  2.769231  3.384615
 0.507500  4.513573  2.153846  3.384615  4.410256
 0.509125  3.795504  1.641026  2.666667  2.666667
 0.510750  3.898086  2.153846  2.153846  4.102564
 0.512375  2.359368  2.769231  3.179487  2.256410
 0.514000  3.077436  2.564103  3.179487  2.564103
 0.515625  3.282598  2.461538  2.974359  2.256410
 0.517250  3.077436  3.487179  3.487179  3.076923
 0.518875  2.667111  2.461538  3.076923  2.769231
 0.520500  2.359368  2.666667  3.179487  2.871795
 0.522125  2.872274  1.948718  3.179487  2.153846
 0.523750  3.077436  2.461538  2.666667  2.769231
 0.525375  3.898086  2.153846  2.564103  3.897436
 0.527000  2.974855  2.666667  2.769231  2.256410
 0.528625  3.077436  1.846154  2.871795  2.153846
 0.530250  3.795504  2.256410  3.179487  2.666667
 0.531875  2.051624  2.153846  3.179487  1.948718
 0.533500  3.282598  2.256410  2.358974  1.538462
 0.535125  2.769692  2.461538  2.666667  2.051282
 0.536750  2.872274  2.153846  2.358974  1.641026
 0.538375  3.487761  2.051282  2.358974  2.256410
 0.540000  3.590342  2.871795  1.743590  2.153846
 0.541625  3.180017  2.564103  2.051282  1.846154
 0.543250  2.974855  1.128205  2.358974  2.358974
 0.544875  2.359368  1.743590  1.333333  1.025641
 0.546500  1.949043  1.948718  1.538462  1.230769
 0.548125  2.154205  1.435897  1.846154  2.461538
 0.549750  1.538718  2.256410  1.948718  2.256410
 0.551375  3.180017  1.435897  2.051282  1.743590
 0.553000  2.667111  1.230769  1.435897  1.230769
 0.554625  1.538718  1.128205  1.230769  1.743590
 0.556250  2.154205  1.128205  1.538462  0.923077
 0.557875  2.564530  1.948718  1.743590  1.435897
 0.559500  2.256786  1.641026  2.051282  1.846154
 0.561125  2.769692  1.846154  1.230769  1.025641
 0.562750  2.154205  1.743590  1.128205  1.230769
 0.564375  2.154205  1.435897  0.410256  1.538462
 0.566000  3.282598  1.333333  1.025641  1.435897
 0.567625  1.230974  1.948718  0.820513  1.641026
 0.569250  2.359368  1.641026  1.333333  1.230769
 0.570875  1.846462  1.128205  1.333333  0.820513
 0.572500  1.333556  1.538462  1.128205  1.641026
 0.574125  1.230974  1.230769  1.230769  1.025641
 0.575750  1.538718  1.435897  0.717949  0.512821
 0.577375  0.923231  1.948718  1.435897  0.820513
 0.579000  2.051624  1.230769  1.025641  0.923077
 0.580625  1.025812  1.128205  0.923077  0.820513
 0.582250  1.949043  1.333333  0.410256  1.025641
 0.583875  1.025812  0.820513  0.717949  0.820513
 0.585500  0.820650  1.128205  1.128205  0.410256
 0.587125  0.820650  0.820513  0.512821  0.923077
 0.588750  0.923231  0.820513  0.923077  0.820513
 0.590375  0.512906  0.923077  1.230769  0.820513
 0.592000  0.512906  2.153846  0.410256  0.923077
 0.593625  0.512906  1.128205  1.128205  0.923077
 0.595250  0.410325  1.230769  0.820513  0.410256
 0.596875  0.410325  0.820513  0.615385  0.717949
 0.598500  0.512906  0.820513  0.307692  0.717949
 0.600125  0.307744  0.820513  0.205128  0.512821
 0.601750  0.410325  1.025641  0.615385  0.205128
 0.603375  0.615487  0.717949  0.512821  0.717949
 0.605000  0.820650  1.641026  0.717949  0.512821
 0.606625  0.410325  0.410256  0.615385  0.307692
 0.608250  0.923231  0.923077  0.717949  0.307692
 0.609875  0.615487  0.512821  1.025641  0.307692
 0.611500  0.615487  0.820513  0.000000  0.205128
 0.613125  0.205162  0.410256  0.410256  0.205128
 0.614750  0.718068  1.025641  0.923077  0.307692
 0.616375  0.307744  0.820513  0.307692  0.512821
 0.618000  0.615487  0.512821  1.025641  0.205128
 0.619625  0.512906  0.512821  0.820513  0.102564
 0.621250  0.410325  1.333333  0.205128  0.512821
 0.622875  0.512906  0.615385  0.307692  0.615385
 0.624500  0.410325  0.717949  0.410256  0.307692
 0.626125  0.512906  0.410256  0.410256  0.512821
 0.627750  0.410325  0.102564  0.410256  0.820513
 0.629375  0.102581  0.615385  0.410256  0.205128
 0.631000  0.307744  0.717949  0.512821  0.410256
 0.632625  0.307744  0.410256  0.102564  0.205128
 0.634250  0.410325  0.205128  0.410256  0.205128
 0.635875  0.410325  0.102564  0.307692  0.307692
 0.637500  0.410325  0.102564  0.102564  0.205128
 0.639125  0.410325  0.102564  0.410256  0.307692
 0.640750  0.205162  0.102564  0.923077  0.102564
 0.642375  0.512906  0.307692  0.410256  0.307692
 0.644000  0.102581  0.615385  0.205128  0.000000
 0.645625  0.000000  0.102564  0.717949  0.410256
 0.647250  0.000000  0.205128  0.205128  0.205128
 0.648875  0.205162  0.000000  0.102564  0.410256
 0.650500  0.102581  0.205128  0.102564  0.102564
 0.652125  0.512906  0.102564  0.102564  0.410256
 0.653750  0.000000  0.102564  0.205128  0.102564
 0.655375  0.000000  0.512821  0.000000  0.512821
 0.657000  0.307744  0.000000  0.102564  0.205128
 0.658625  0.205162  0.102564  0.307692  0.205128
 0.660250  0.307744  0.000000  0.205128  0.000000
 0.661875  0.205162  0.102564  0.205128  0.205128
 0.663500  0.410325  0.102564  0.205128  0.205128
 0.665125  0.102581  0.000000  0.102564  0.512821
 0.666750  0.102581  0.000000  0.307692  0.205128
 0.668375  0.307744  0.000000  0.410256  0.102564
 0.670000  0.102581  0.000000  0.307692  0.102564
 0.671625  0.102581  0.000000  0.307692  0.102564
 0.673250  0.000000  0.102564  0.102564  0.102564
 0.674875  0.102581  0.205128  0.102564  0.102564
 0.676500  0.102581  0.102564  0.205128  0.102564
 0.678125  0.102581  0.102564  0.000000  0.205128
 0.679750  0.000000  0.102564  0.102564  0.102564
 0.681375  0.205162  0.000000  0.000000  0.000000
 0.683000  0.000000  0.102564  0.102564  0.102564
 0.684625  0.102581  0.205128  0.102564  0.000000
 0.686250  0.307744  0.000000  0.205128  0.000000
 0.687875  0.102581  0.000000  0.307692  0.000000
 0.689500  0.205162  0.000000  0.102564  0.205128
 0.691125  0.000000  0.205128  0.102564  0.000000
 0.692750  0.000000  0.102564  0.102564  0.000000
 0.694375  0.102581  0.000000  0.205128  0.102564
 0.696000  0.205162  0.205128  0.000000  0.000000
 0.697625  0.102581  0.000000  0.000000  0.102564
 0.699250  0.000000  0.000000  0.000000  0.000000
 0.700875  0.000000  0.000000  0.102564  0.000000
 0.702500  0.307744  0.000000  0.000000  0.000000
 0.704125  0.102581  0.000000  0.000000  0.000000
 0.705750  0.205162  0.000000  0.102564  0.102564
 0.707375  0.205162  0.102564  0.000000  0.000000
 0.709000  0.000000  0.205128  0.000000  0.000000
 0.710625  0.000000  0.102564  0.102564  0.000000
 0.712250  0.000000  0.000000  0.000000  0.000000
 0.713875  0.102581  0.000000  0.000000  0.102564
 0.715500  0.102581  0.102564  0.000000  0.000000
 0.717125  0.000000  0.000000  0.000000  0.102564
 0.718750  0.000000  0.205128  0.000000  0.000000
 0.720375  0.205162  0.000000  0.000000  0.000000
 0.722000  0.000000  0.000000  0.000000  0.000000
 0.723625  0.102581  0.000000  0.000000  0.000000
 0.725250  0.000000  0.000000  0.000000  0.000000
 0.726875  0.102581  0.000000  0.000000  0.000000
 0.728500  0.102581  0.000000  0.000000  0.000000
 0.730125  0.000000  0.000000  0.000000  0.000000
 0.731750  0.000000  0.102564  0.000000  0.102564
 0.733375  0.000000  0.000000  0.000000  0.000000
 0.735000  0.000000  0.000000  0.000000  0.000000
 0.736625  0.000000  0.102564  0.000000  0.000000
 0.738250  0.000000  0.000000  0.102564  0.000000
 0.739875  0.000000  0.102564  0.000000  0.102564
 0.741500  0.000000  0.000000  0.000000  0.102564
 0.743125  0.000000  0.000000  0.000000  0.000000
 0.744750  0.000000  0.000000  0.000000  0.000000
 0.746375  0.000000  0.000000  0.000000  0.000000
 0.748000  0.000000  0.000000  0.000000  0.000000
 0.749625  0.102581  0.000000  0.102564  0.000000
 0.751250  0.000000  0.000000  0.000000  0.000000
 0.752875  0.000000  0.000000  0.000000  0.000000
 0.754500  0.000000  0.000000  0.000000  0.000000
 0.756125  0.000000  0.102564  0.000000  0.000000
 0.757750  0.102581  0.000000  0.102564  0.000000
 0.759375  0.000000  0.000000  0.000000  0.000000
 0.761000  0.000000  0.000000  0.000000  0.000000
 0.762625  0.000000  0.000000  0.000000  0.000000
 0.764250  0.000000  0.000000  0.000000  0.000000
 0.765875  0.102581  0.000000  0.000000  0.000000
 0.767500  0.102581  0.000000  0.000000  0.000000
 0.769125  0.000000  0.000000  0.000000  0.000000
 0.770750  0.000000  0.000000  0.000000  0.000000
 0.772375  0.000000  0.000000  0.000000  0.000000
 0.774000  0.000000  0.000000  0.000000  0.000000
 0.775625  0.000000  0.000000  0.000000  0.000000
 0.777250  0.000000  0.000000  0.000000  0.000000
 0.778875  0.000000  0.000000  0.000000  0.000000
 0.780500  0.000000  0.000000  0.000000  0.000000
 0.782125  0.000000  0.000000  0.000000  0.000000
 0.783750  0.000000  0.000000  0.000000  0.000000
 0.785375  0.000000  0.000000  0.000000  0.000000
 0.787000  0.000000  0.000000  0.000000  0.000000
 0.788625  0.000000  0.000000  0.000000  0.000000
 0.790250  0.000000  0.000000  0.102564  0.000000
 0.791875  0.000000  0.000000  0.000000  0.000000
 0.793500  0.000000  0.000000  0.000000  0.000000
 0.795125  0.000000  0.000000  0.000000  0.000000
 0.796750  0.000000  0.000000  0.000000  0.000000
 0.798375  0.000000  0.000000  0.000000  0.000000
 0.800000  


==> anc/Figure4c.txt <==
#bins      L=10      L=12      L=14      L=16      
 0.000000  29.377778  32.291005  36.117914  35.892857
 0.002625  18.355556  18.560847  19.773243  19.376984
 0.005250  12.990476  13.275132  12.979592  12.964286
 0.007875  10.565079  10.179894  9.419501  9.658730
 0.010500  8.050794  8.190476  7.696145  7.273810
 0.013125  6.514286  6.587302  6.272109  6.404762
 0.015750  5.619048  5.433862  5.251701  5.313492
 0.018375  4.501587  4.687831  4.671202  4.420635
 0.021000  4.349206  3.777778  4.117914  3.900794
 0.023625  3.580952  3.603175  3.528345  3.535714
 0.026250  3.212698  2.941799  2.988662  3.333333
 0.028875  2.946032  2.735450  3.024943  2.694444
 0.031500  2.507937  2.582011  2.435374  2.392857
 0.034125  2.476190  2.380952  2.494331  2.325397
 0.036750  2.057143  2.158730  2.063492  2.154762
 0.039375  2.031746  1.888889  1.995465  2.003968
 0.042000  2.057143  1.862434  1.927438  1.980159
 0.044625  1.752381  1.719577  1.623583  1.662698
 0.047250  1.561905  1.666667  1.619048  1.619048
 0.049875  1.593651  1.391534  1.405896  1.424603
 0.052500  1.466667  1.576720  1.287982  1.376984
 0.055125  1.365079  1.211640  1.265306  1.452381
 0.057750  1.339683  1.439153  1.183673  1.190476
 0.060375  1.187302  1.227513  1.097506  1.226190
 0.063000  1.104762  1.095238  1.006803  1.186508
 0.065625  1.047619  1.158730  1.070295  1.194444
 0.068250  1.130159  1.089947  1.002268  0.920635
 0.070875  0.850794  1.031746  0.884354  0.988095
 0.073500  0.952381  0.968254  0.916100  0.912698
 0.076125  0.939683  0.920635  0.807256  0.750000
 0.078750  0.996825  0.851852  0.743764  0.742063
 0.081375  0.857143  0.735450  0.875283  0.785714
 0.084000  0.787302  0.587302  0.820862  0.805556
 0.086625  0.857143  0.761905  0.739229  0.797619
 0.089250  0.755556  0.740741  0.643991  0.765873
 0.091875  0.920635  0.751323  0.716553  0.714286
 0.094500  0.755556  0.687831  0.761905  0.646825
 0.097125  0.768254  0.735450  0.616780  0.738095
 0.099750  0.761905  0.624339  0.761905  0.706349
 0.102375  0.768254  0.645503  0.666667  0.611111
 0.105000  0.698413  0.640212  0.634921  0.579365
 0.107625  0.596825  0.603175  0.616780  0.654762
 0.110250  0.577778  0.513228  0.453515  0.678571
 0.112875  0.552381  0.576720  0.553288  0.539683
 0.115500  0.476190  0.661376  0.539683  0.718254
 0.118125  0.628571  0.587302  0.553288  0.626984
 0.120750  0.520635  0.645503  0.553288  0.567460
 0.123375  0.609524  0.497354  0.498866  0.543651
 0.126000  0.552381  0.523810  0.480726  0.496032
 0.128625  0.615873  0.523810  0.439909  0.523810
 0.131250  0.507937  0.481481  0.349206  0.507937
 0.133875  0.552381  0.439153  0.503401  0.472222
 0.136500  0.526984  0.465608  0.448980  0.424603
 0.139125  0.488889  0.439153  0.467120  0.369048
 0.141750  0.425397  0.470899  0.489796  0.432540
 0.144375  0.558730  0.492063  0.498866  0.424603
 0.147000  0.450794  0.433862  0.367347  0.436508
 0.149625  0.342857  0.492063  0.435374  0.345238
 0.152250  0.444444  0.460317  0.417234  0.408730
 0.154875  0.457143  0.407407  0.367347  0.440476
 0.157500  0.400000  0.391534  0.399093  0.432540
 0.160125  0.539683  0.465608  0.399093  0.392857
 0.162750  0.355556  0.412698  0.412698  0.277778
 0.165375  0.336508  0.359788  0.376417  0.388889
 0.168000  0.387302  0.412698  0.412698  0.400794
 0.170625  0.463492  0.428571  0.312925  0.273810
 0.173250  0.279365  0.396825  0.417234  0.349206
 0.175875  0.368254  0.370370  0.349206  0.289683
 0.178500  0.342857  0.338624  0.317460  0.341270
 0.181125  0.368254  0.354497  0.285714  0.345238
 0.183750  0.311111  0.269841  0.335601  0.333333
 0.186375  0.260317  0.306878  0.240363  0.333333
 0.189000  0.330159  0.407407  0.358277  0.349206
 0.191625  0.323810  0.386243  0.380952  0.341270
 0.194250  0.342857  0.322751  0.394558  0.396825
 0.196875  0.400000  0.343915  0.294785  0.317460
 0.199500  0.336508  0.343915  0.367347  0.349206
 0.202125  0.336508  0.301587  0.321995  0.337302
 0.204750  0.387302  0.375661  0.290249  0.277778
 0.207375  0.241270  0.328042  0.258503  0.345238
 0.210000  0.355556  0.343915  0.240363  0.313492
 0.212625  0.298413  0.402116  0.272109  0.337302
 0.215250  0.304762  0.370370  0.317460  0.281746
 0.217875  0.285714  0.275132  0.290249  0.289683
 0.220500  0.336508  0.243386  0.249433  0.313492
 0.223125  0.323810  0.248677  0.290249  0.250000
 0.225750  0.203175  0.296296  0.272109  0.277778
 0.228375  0.279365  0.264550  0.240363  0.317460
 0.231000  0.304762  0.306878  0.349206  0.317460
 0.233625  0.260317  0.269841  0.281179  0.277778
 0.236250  0.273016  0.259259  0.276644  0.289683
 0.238875  0.273016  0.227513  0.276644  0.238095
 0.241500  0.215873  0.301587  0.263039  0.281746
 0.244125  0.317460  0.259259  0.249433  0.234127
 0.246750  0.247619  0.280423  0.276644  0.250000
 0.249375  0.317460  0.322751  0.217687  0.214286
 0.252000  0.285714  0.238095  0.217687  0.257937
 0.254625  0.165079  0.312169  0.267574  0.190476
 0.257250  0.279365  0.232804  0.222222  0.218254
 0.259875  0.311111  0.285714  0.190476  0.261905
 0.262500  0.247619  0.248677  0.244898  0.285714
 0.265125  0.247619  0.216931  0.244898  0.261905
 0.267750  0.298413  0.142857  0.276644  0.253968
 0.270375  0.330159  0.232804  0.181406  0.285714
 0.273000  0.273016  0.264550  0.263039  0.214286
 0.275625  0.266667  0.238095  0.226757  0.234127
 0.278250  0.298413  0.306878  0.258503  0.242063
 0.280875  0.228571  0.264550  0.199546  0.214286
 0.283500  0.266667  0.259259  0.231293  0.226190
 0.286125  0.228571  0.248677  0.258503  0.226190
 0.288750  0.323810  0.269841  0.235828  0.242063
 0.291375  0.247619  0.232804  0.235828  0.206349
 0.294000  0.311111  0.280423  0.294785  0.230159
 0.296625  0.323810  0.301587  0.253968  0.261905
 0.299250  0.273016  0.248677  0.281179  0.257937
 0.301875  0.241270  0.227513  0.208617  0.174603
 0.304500  0.285714  0.206349  0.217687  0.242063
 0.307125  0.228571  0.301587  0.272109  0.226190
 0.309750  0.260317  0.248677  0.249433  0.210317
 0.312375  0.304762  0.248677  0.213152  0.218254
 0.315000  0.241270  0.222222  0.263039  0.214286
 0.317625  0.311111  0.243386  0.217687  0.226190
 0.320250  0.266667  0.211640  0.181406  0.218254
 0.322875  0.228571  0.164021  0.185941  0.214286
 0.325500  0.260317  0.179894  0.181406  0.198413
 0.328125  0.228571  0.185185  0.249433  0.202381
 0.330750  0.260317  0.253968  0.222222  0.261905
 0.333375  0.260317  0.137566  0.199546  0.218254
 0.336000  0.215873  0.195767  0.204082  0.218254
 0.338625  0.253968  0.169312  0.217687  0.242063
 0.341250  0.247619  0.269841  0.253968  0.170635
 0.343875  0.298413  0.222222  0.199546  0.277778
 0.346500  0.247619  0.280423  0.281179  0.174603
 0.349125  0.215873  0.201058  0.158730  0.230159
 0.351750  0.292063  0.227513  0.231293  0.166667
 0.354375  0.158730  0.126984  0.240363  0.186508
 0.357000  0.285714  0.158730  0.213152  0.226190
 0.359625  0.234921  0.222222  0.222222  0.150794
 0.362250  0.247619  0.269841  0.181406  0.210317
 0.364875  0.209524  0.259259  0.249433  0.202381
 0.367500  0.171429  0.211640  0.235828  0.186508
 0.370125  0.158730  0.301587  0.181406  0.142857
 0.372750  0.253968  0.201058  0.204082  0.190476
 0.375375  0.209524  0.206349  0.145125  0.190476
 0.378000  0.203175  0.201058  0.208617  0.198413
 0.380625  0.203175  0.248677  0.167800  0.182540
 0.383250  0.190476  0.232804  0.285714  0.182540
 0.385875  0.215873  0.248677  0.190476  0.210317
 0.388500  0.203175  0.222222  0.176871  0.238095
 0.391125  0.222222  0.190476  0.158730  0.150794
 0.393750  0.228571  0.275132  0.244898  0.234127
 0.396375  0.184127  0.312169  0.253968  0.230159
 0.399000  0.330159  0.211640  0.176871  0.218254
 0.401625  0.146032  0.222222  0.253968  0.174603
 0.404250  0.228571  0.211640  0.267574  0.238095
 0.406875  0.177778  0.190476  0.158730  0.194444
 0.409500  0.203175  0.243386  0.154195  0.210317
 0.412125  0.215873  0.285714  0.199546  0.182540
 0.414750  0.203175  0.232804  0.163265  0.186508
 0.417375  0.152381  0.227513  0.176871  0.206349
 0.420000  0.203175  0.206349  0.217687  0.214286
 0.422625  0.234921  0.238095  0.181406  0.194444
 0.425250  0.241270  0.195767  0.222222  0.194444
 0.427875  0.234921  0.148148  0.208617  0.174603
 0.430500  0.177778  0.227513  0.149660  0.210317
 0.433125  0.196825  0.222222  0.167800  0.178571
 0.435750  0.196825  0.185185  0.204082  0.218254
 0.438375  0.196825  0.174603  0.185941  0.190476
 0.441000  0.266667  0.227513  0.204082  0.218254
 0.443625  0.247619  0.269841  0.222222  0.194444
 0.446250  0.247619  0.248677  0.136054  0.226190
 0.448875  0.203175  0.306878  0.231293  0.194444
 0.451500  0.209524  0.227513  0.199546  0.186508
 0.454125  0.311111  0.232804  0.213152  0.198413
 0.456750  0.203175  0.195767  0.213152  0.198413
 0.459375  0.126984  0.174603  0.222222  0.174603
 0.462000  0.196825  0.216931  0.185941  0.234127
 0.464625  0.241270  0.227513  0.172336  0.170635
 0.467250  0.292063  0.164021  0.163265  0.257937
 0.469875  0.203175  0.216931  0.235828  0.257937
 0.472500  0.273016  0.195767  0.208617  0.186508
 0.475125  0.209524  0.142857  0.208617  0.210317
 0.477750  0.146032  0.201058  0.172336  0.230159
 0.480375  0.273016  0.211640  0.145125  0.202381
 0.483000  0.190476  0.238095  0.240363  0.246032
 0.485625  0.241270  0.227513  0.204082  0.218254
 0.488250  0.234921  0.169312  0.222222  0.198413
 0.490875  0.184127  0.275132  0.226757  0.198413
 0.493500  0.241270  0.185185  0.195011  0.238095
 0.496125  0.215873  0.164021  0.253968  0.194444
 0.498750  0.215873  0.158730  0.208617  0.226190
 0.501375  0.190476  0.227513  0.226757  0.246032
 0.504000  0.228571  0.185185  0.226757  0.210317
 0.506625  0.215873  0.216931  0.176871  0.218254
 0.509250  0.260317  0.216931  0.217687  0.178571
 0.511875  0.209524  0.164021  0.185941  0.154762
 0.514500  0.203175  0.232804  0.181406  0.226190
 0.517125  0.171429  0.206349  0.263039  0.206349
 0.519750  0.184127  0.169312  0.195011  0.246032
 0.522375  0.203175  0.232804  0.244898  0.198413
 0.525000  0.241270  0.211640  0.235828  0.198413
 0.527625  0.266667  0.211640  0.154195  0.246032
 0.530250  0.253968  0.243386  0.204082  0.174603
 0.532875  0.228571  0.248677  0.235828  0.206349
 0.535500  0.241270  0.211640  0.231293  0.202381
 0.538125  0.266667  0.179894  0.217687  0.242063
 0.540750  0.241270  0.206349  0.190476  0.234127
 0.543375  0.247619  0.164021  0.199546  0.174603
 0.546000  0.165079  0.248677  0.217687  0.150794
 0.548625  0.241270  0.296296  0.145125  0.218254
 0.551250  0.266667  0.259259  0.231293  0.166667
 0.553875  0.209524  0.216931  0.167800  0.214286
 0.556500  0.317460  0.216931  0.185941  0.186508
 0.559125  0.171429  0.174603  0.217687  0.198413
 0.561750  0.234921  0.222222  0.208617  0.218254
 0.564375  0.165079  0.195767  0.185941  0.186508
 0.567000  0.196825  0.195767  0.195011  0.150794
 0.569625  0.203175  0.179894  0.217687  0.234127
 0.572250  0.228571  0.264550  0.176871  0.198413
 0.574875  0.203175  0.206349  0.185941  0.242063
 0.577500  0.184127  0.306878  0.213152  0.206349
 0.580125  0.203175  0.211640  0.181406  0.178571
 0.582750  0.184127  0.296296  0.154195  0.202381
 0.585375  0.190476  0.179894  0.204082  0.238095
 0.588000  0.241270  0.174603  0.176871  0.210317
 0.590625  0.133333  0.238095  0.195011  0.194444
 0.593250  0.241270  0.201058  0.190476  0.186508
 0.595875  0.190476  0.185185  0.226757  0.182540
 0.598500  0.222222  0.201058  0.199546  0.273810
 0.601125  0.222222  0.222222  0.258503  0.154762
 0.603750  0.247619  0.227513  0.226757  0.226190
 0.606375  0.228571  0.211640  0.199546  0.194444
 0.609000  0.171429  0.232804  0.176871  0.214286
 0.611625  0.260317  0.185185  0.190476  0.194444
 0.614250  0.253968  0.232804  0.208617  0.222222
 0.616875  0.260317  0.195767  0.176871  0.190476
 0.619500  0.234921  0.296296  0.149660  0.218254
 0.622125  0.184127  0.248677  0.222222  0.238095
 0.624750  0.203175  0.195767  0.204082  0.214286
 0.627375  0.177778  0.211640  0.240363  0.222222
 0.630000  0.266667  0.269841  0.195011  0.190476
 0.632625  0.241270  0.158730  0.231293  0.182540
 0.635250  0.234921  0.190476  0.258503  0.182540
 0.637875  0.177778  0.190476  0.185941  0.230159
 0.640500  0.279365  0.238095  0.240363  0.162698
 0.643125  0.190476  0.227513  0.208617  0.206349
 0.645750  0.260317  0.232804  0.276644  0.170635
 0.648375  0.196825  0.206349  0.253968  0.206349
 0.651000  0.260317  0.216931  0.235828  0.166667
 0.653625  0.266667  0.190476  0.235828  0.253968
 0.656250  0.273016  0.206349  0.181406  0.190476
 0.658875  0.285714  0.243386  0.263039  0.218254
 0.661500  0.228571  0.201058  0.226757  0.186508
 0.664125  0.304762  0.328042  0.190476  0.257937
 0.666750  0.241270  0.216931  0.163265  0.214286
 0.669375  0.203175  0.195767  0.185941  0.190476
 0.672000  0.215873  0.211640  0.204082  0.230159
 0.674625  0.273016  0.216931  0.213152  0.182540
 0.677250  0.292063  0.195767  0.190476  0.194444
 0.679875  0.311111  0.264550  0.145125  0.222222
 0.682500  0.234921  0.227513  0.204082  0.214286
 0.685125  0.253968  0.238095  0.199546  0.238095
 0.687750  0.292063  0.259259  0.244898  0.202381
 0.690375  0.190476  0.201058  0.258503  0.214286
 0.693000  0.304762  0.248677  0.258503  0.178571
 0.695625  0.279365  0.243386  0.235828  0.182540
 0.698250  0.311111  0.248677  0.217687  0.250000
 0.700875  0.184127  0.216931  0.190476  0.218254
 0.703500  0.279365  0.285714  0.195011  0.246032
 0.706125  0.336508  0.259259  0.285714  0.277778
 0.708750  0.273016  0.280423  0.195011  0.218254
 0.711375  0.292063  0.222222  0.195011  0.214286
 0.714000  0.323810  0.296296  0.213152  0.269841
 0.716625  0.279365  0.264550  0.272109  0.174603
 0.719250  0.292063  0.222222  0.222222  0.293651
 0.721875  0.253968  0.306878  0.213152  0.265873
 0.724500  0.355556  0.248677  0.258503  0.190476
 0.727125  0.412698  0.248677  0.208617  0.226190
 0.729750  0.247619  0.259259  0.272109  0.218254
 0.732375  0.304762  0.201058  0.235828  0.210317
 0.735000  0.298413  0.253968  0.253968  0.269841
 0.737625  0.266667  0.301587  0.208617  0.246032
 0.740250  0.222222  0.285714  0.185941  0.301587
 0.742875  0.228571  0.349206  0.231293  0.238095
 0.745500  0.273016  0.232804  0.240363  0.246032
 0.748125  0.292063  0.285714  0.240363  0.293651
 0.750750  0.336508  0.275132  0.281179  0.234127
 0.753375  0.273016  0.285714  0.272109  0.269841
 0.756000  0.304762  0.206349  0.353741  0.329365
 0.758625  0.260317  0.269841  0.312925  0.253968
 0.761250  0.323810  0.333333  0.290249  0.257937
 0.763875  0.247619  0.322751  0.285714  0.253968
 0.766500  0.253968  0.280423  0.222222  0.277778
 0.769125  0.355556  0.280423  0.317460  0.250000
 0.771750  0.260317  0.253968  0.299320  0.269841
 0.774375  0.368254  0.322751  0.267574  0.297619
 0.777000  0.266667  0.227513  0.231293  0.305556
 0.779625  0.247619  0.338624  0.308390  0.321429
 0.782250  0.234921  0.338624  0.290249  0.313492
 0.784875  0.368254  0.343915  0.235828  0.329365
 0.787500  0.355556  0.386243  0.349206  0.305556
 0.790125  0.349206  0.343915  0.253968  0.301587
 0.792750  0.304762  0.333333  0.317460  0.325397
 0.795375  0.355556  0.248677  0.303855  0.297619
 0.798000  0.266667  0.439153  0.335601  0.380952
 0.800625  0.317460  0.317460  0.380952  0.309524
 0.803250  0.311111  0.391534  0.385488  0.321429
 0.805875  0.387302  0.375661  0.358277  0.388889
 0.808500  0.323810  0.333333  0.349206  0.269841
 0.811125  0.292063  0.253968  0.331066  0.321429
 0.813750  0.298413  0.285714  0.326531  0.297619
 0.816375  0.330159  0.412698  0.353741  0.373016
 0.819000  0.431746  0.455026  0.390023  0.345238
 0.821625  0.355556  0.402116  0.362812  0.337302
 0.824250  0.298413  0.333333  0.308390  0.313492
 0.826875  0.457143  0.402116  0.344671  0.353175
 0.829500  0.361905  0.333333  0.394558  0.345238
 0.832125  0.431746  0.402116  0.362812  0.428571
 0.834750  0.298413  0.412698  0.344671  0.388889
 0.837375  0.438095  0.423280  0.362812  0.373016
 0.840000  0.355556  0.333333  0.453515  0.388889
 0.842625  0.323810  0.428571  0.399093  0.428571
 0.845250  0.406349  0.460317  0.426304  0.392857
 0.847875  0.476190  0.470899  0.435374  0.361111
 0.850500  0.387302  0.449735  0.421769  0.464286
 0.853125  0.482540  0.465608  0.390023  0.444444
 0.855750  0.520635  0.407407  0.290249  0.373016
 0.858375  0.514286  0.412698  0.399093  0.496032
 0.861000  0.520635  0.460317  0.521542  0.460317
 0.863625  0.438095  0.587302  0.417234  0.472222
 0.866250  0.565079  0.603175  0.503401  0.456349
 0.868875  0.565079  0.566138  0.503401  0.515873
 0.871500  0.507937  0.560847  0.485261  0.503968
 0.874125  0.476190  0.497354  0.562358  0.551587
 0.876750  0.546032  0.455026  0.503401  0.615079
 0.879375  0.571429  0.624339  0.539683  0.658730
 0.882000  0.628571  0.534392  0.512472  0.619048
 0.884625  0.571429  0.566138  0.553288  0.500000
 0.887250  0.546032  0.502646  0.621315  0.646825
 0.889875  0.622222  0.576720  0.571429  0.623016
 0.892500  0.673016  0.544974  0.489796  0.603175
 0.895125  0.742857  0.671958  0.630385  0.634921
 0.897750  0.736508  0.608466  0.689342  0.714286
 0.900375  0.863492  0.746032  0.725624  0.702381
 0.903000  0.749206  0.746032  0.653061  0.662698
 0.905625  0.723810  0.788360  0.811791  0.662698
 0.908250  0.717460  0.814815  0.648526  0.769841
 0.910875  0.800000  0.772487  0.798186  0.706349
 0.913500  0.888889  0.677249  0.770975  0.765873
 0.916125  0.882540  0.830688  0.734694  0.821429
 0.918750  0.971429  0.894180  0.825397  0.865079
 0.921375  0.863492  0.883598  0.916100  0.940476
 0.924000  1.066667  1.047619  0.997732  0.896825
 0.926625  1.015873  0.904762  0.893424  0.884921
 0.929250  1.206349  0.883598  0.916100  0.924603
 0.931875  1.073016  1.095238  1.020408  1.079365
 0.934500  1.085714  1.095238  1.142857  1.138889
 0.937125  1.028571  1.142857  1.156463  1.091270
 0.939750  1.352381  1.396825  1.297052  1.373016
 0.942375  1.346032  1.201058  1.292517  1.321429
 0.945000  1.479365  1.560847  1.269841  1.472222
 0.947625  1.536508  1.407407  1.492063  1.579365
 0.950250  1.676190  1.640212  1.687075  1.400794
 0.952875  1.701587  1.899471  1.687075  1.805556
 0.955500  2.044444  1.862434  1.922902  1.912698
 0.958125  2.107937  2.089947  1.981859  2.019841
 0.960750  2.380952  1.936508  2.185941  1.996032
 0.963375  2.317460  2.428571  2.167800  2.075397
 0.966000  2.806349  2.608466  2.621315  2.492063
 0.968625  3.028571  2.703704  2.820862  2.793651
 0.971250  3.339683  2.989418  3.056689  3.297619
 0.973875  3.765079  3.671958  3.773243  3.650794
 0.976500  4.019048  3.910053  4.149660  3.968254
 0.979125  4.787302  4.650794  4.598639  4.345238
 0.981750  5.866667  5.597884  5.378685  5.253968
 0.984375  6.946032  6.439153  6.458050  6.460317
 0.987000  7.333333  8.433862  7.664399  7.591270
 0.989625  10.203175  10.068783  9.709751  9.341270
 0.992250  13.288889  12.873016  13.351474  13.424603
 0.994875  19.098413  19.518519  19.927438  19.722222
 0.997500  27.911111  31.322751  34.544218  35.214286
 1.000125  0.000000  0.000000  0.000000  0.000000
 1.002750  0.000000  0.000000  0.000000  0.000000
 1.005375  0.000000  0.000000  0.000000  0.000000
 1.008000  0.000000  0.000000  0.000000  0.000000
 1.010625  0.000000  0.000000  0.000000  0.000000
 1.013250  0.000000  0.000000  0.000000  0.000000
 1.015875  0.000000  0.000000  0.000000  0.000000
 1.018500  0.000000  0.000000  0.000000  0.000000
 1.021125  0.000000  0.000000  0.000000  0.000000
 1.023750  0.000000  0.000000  0.000000  0.000000
 1.026375  0.000000  0.000000  0.000000  0.000000
 1.029000  0.000000  0.000000  0.000000  0.000000
 1.031625  0.000000  0.000000  0.000000  0.000000
 1.034250  0.000000  0.000000  0.000000  0.000000
 1.036875  0.000000  0.000000  0.000000  0.000000
 1.039500  0.000000  0.000000  0.000000  0.000000
 1.042125  0.000000  0.000000  0.000000  0.000000
 1.044750  0.000000  0.000000  0.000000  0.000000
 1.047375  0.000000  0.000000  0.000000  0.000000
 1.050000  


==> anc/Figure4d.txt <==
#bins      L=10      L=12      L=14      L=16      
 0.000000  92.666667  95.072917  96.690476  96.296875
 0.004000  7.408333  6.847222  6.446429  6.593750
 0.008000  3.862500  3.472222  3.523810  3.367188
 0.012000  2.704167  2.274306  2.440476  2.296875
 0.016000  1.979167  1.642361  1.630952  1.656250
 0.020000  1.366667  1.388889  1.235119  1.351562
 0.024000  1.187500  1.010417  1.089286  1.096354
 0.028000  0.945833  0.888889  0.904762  0.846354
 0.032000  0.754167  0.736111  0.598214  0.710937
 0.036000  0.783333  0.635417  0.586310  0.627604
 0.040000  0.625000  0.576389  0.520833  0.507813
 0.044000  0.441667  0.527778  0.502976  0.398437
 0.048000  0.450000  0.444444  0.434524  0.455729
 0.052000  0.429167  0.416667  0.389881  0.377604
 0.056000  0.362500  0.368056  0.354167  0.380208
 0.060000  0.312500  0.364583  0.282738  0.304687
 0.064000  0.333333  0.236111  0.309524  0.255208
 0.068000  0.337500  0.312500  0.261905  0.263021
 0.072000  0.300000  0.236111  0.226190  0.247396
 0.076000  0.216667  0.256944  0.193452  0.268229
 0.080000  0.275000  0.229167  0.184524  0.247396
 0.084000  0.179167  0.225694  0.172619  0.210938
 0.088000  0.225000  0.180556  0.190476  0.223958
 0.092000  0.216667  0.197917  0.196429  0.208333
 0.096000  0.200000  0.197917  0.139881  0.195312
 0.100000  0.233333  0.163194  0.119048  0.158854
 0.104000  0.200000  0.222222  0.166667  0.166667
 0.108000  0.166667  0.170139  0.122024  0.161458
 0.112000  0.170833  0.111111  0.136905  0.132812
 0.116000  0.158333  0.142361  0.127976  0.169271
 0.120000  0.129167  0.104167  0.107143  0.161458
 0.124000  0.141667  0.149306  0.136905  0.104167
 0.128000  0.091667  0.149306  0.107143  0.114583
 0.132000  0.120833  0.093750  0.119048  0.148437
 0.136000  0.170833  0.104167  0.110119  0.109375
 0.140000  0.141667  0.086806  0.095238  0.109375
 0.144000  0.108333  0.128472  0.098214  0.091146
 0.148000  0.129167  0.142361  0.098214  0.091146
 0.152000  0.129167  0.100694  0.083333  0.096354
 0.156000  0.075000  0.090278  0.110119  0.088542
 0.160000  0.100000  0.090278  0.062500  0.140625
 0.164000  0.100000  0.072917  0.068452  0.083333
 0.168000  0.091667  0.156250  0.125000  0.091146
 0.172000  0.125000  0.107639  0.077381  0.078125
 0.176000  0.112500  0.093750  0.080357  0.065104
 0.180000  0.083333  0.114583  0.071429  0.085937
 0.184000  0.087500  0.097222  0.071429  0.088542
 0.188000  0.075000  0.090278  0.080357  0.070312
 0.192000  0.070833  0.100694  0.065476  0.065104
 0.196000  0.066667  0.069444  0.047619  0.083333
 0.200000  0.087500  0.072917  0.068452  0.091146
 0.204000  0.112500  0.104167  0.071429  0.057292
 0.208000  0.050000  0.079861  0.065476  0.067708
 0.212000  0.066667  0.111111  0.059524  0.078125
 0.216000  0.079167  0.090278  0.059524  0.080729
 0.220000  0.045833  0.083333  0.041667  0.046875
 0.224000  0.083333  0.076389  0.050595  0.033854
 0.228000  0.083333  0.090278  0.080357  0.052083
 0.232000  0.041667  0.059028  0.095238  0.059896
 0.236000  0.066667  0.062500  0.062500  0.057292
 0.240000  0.066667  0.065972  0.077381  0.078125
 0.244000  0.066667  0.041667  0.083333  0.065104
 0.248000  0.079167  0.083333  0.065476  0.046875
 0.252000  0.058333  0.052083  0.065476  0.057292
 0.256000  0.033333  0.059028  0.050595  0.039062
 0.260000  0.083333  0.034722  0.071429  0.052083
 0.264000  0.083333  0.055556  0.071429  0.026042
 0.268000  0.079167  0.048611  0.044643  0.033854
 0.272000  0.041667  0.065972  0.056548  0.059896
 0.276000  0.070833  0.100694  0.032738  0.059896
 0.280000  0.100000  0.020833  0.053571  0.059896
 0.284000  0.058333  0.062500  0.062500  0.041667
 0.288000  0.045833  0.055556  0.044643  0.052083
 0.292000  0.050000  0.086806  0.050595  0.057292
 0.296000  0.062500  0.038194  0.050595  0.046875
 0.300000  0.041667  0.059028  0.056548  0.028646
 0.304000  0.054167  0.048611  0.047619  0.046875
 0.308000  0.041667  0.048611  0.041667  0.033854
 0.312000  0.041667  0.048611  0.053571  0.044271
 0.316000  0.033333  0.062500  0.032738  0.049479
 0.320000  0.037500  0.072917  0.047619  0.059896
 0.324000  0.058333  0.062500  0.056548  0.039062
 0.328000  0.045833  0.031250  0.047619  0.049479
 0.332000  0.033333  0.027778  0.038690  0.054687
 0.336000  0.070833  0.059028  0.044643  0.020833
 0.340000  0.045833  0.055556  0.032738  0.026042
 0.344000  0.037500  0.038194  0.044643  0.033854
 0.348000  0.075000  0.041667  0.035714  0.023438
 0.352000  0.045833  0.048611  0.044643  0.039062
 0.356000  0.075000  0.045139  0.032738  0.039062
 0.360000  0.037500  0.069444  0.032738  0.031250
 0.364000  0.058333  0.034722  0.038690  0.044271
 0.368000  0.041667  0.041667  0.035714  0.023437
 0.372000  0.062500  0.031250  0.050595  0.044271
 0.376000  0.058333  0.010417  0.047619  0.039062
 0.380000  0.041667  0.045139  0.029762  0.028646
 0.384000  0.037500  0.020833  0.023810  0.018229
 0.388000  0.050000  0.041667  0.014881  0.028646
 0.392000  0.041667  0.038194  0.041667  0.039062
 0.396000  0.020833  0.052083  0.032738  0.036458
 0.400000  0.033333  0.045139  0.035714  0.039062
 0.404000  0.041667  0.041667  0.014881  0.036458
 0.408000  0.050000  0.027778  0.023810  0.039062
 0.412000  0.016667  0.027778  0.026786  0.033854
 0.416000  0.008333  0.038194  0.044643  0.044271
 0.420000  0.037500  0.045139  0.038690  0.015625
 0.424000  0.016667  0.020833  0.032738  0.052083
 0.428000  0.045833  0.041667  0.050595  0.031250
 0.432000  0.020833  0.045139  0.038690  0.031250
 0.436000  0.033333  0.020833  0.038690  0.023437
 0.440000  0.025000  0.031250  0.026786  0.031250
 0.444000  0.025000  0.052083  0.014881  0.020833
 0.448000  0.041667  0.024306  0.020833  0.018229
 0.452000  0.020833  0.020833  0.014881  0.046875
 0.456000  0.037500  0.013889  0.014881  0.033854
 0.460000  0.037500  0.041667  0.041667  0.028646
 0.464000  0.029167  0.020833  0.026786  0.026042
 0.468000  0.025000  0.017361  0.011905  0.036458
 0.472000  0.037500  0.020833  0.020833  0.020833
 0.476000  0.033333  0.024306  0.032738  0.023438
 0.480000  0.025000  0.024306  0.011905  0.013021
 0.484000  0.012500  0.010417  0.023810  0.018229
 0.488000  0.020833  0.020833  0.017857  0.036458
 0.492000  0.029167  0.013889  0.017857  0.023437
 0.496000  0.020833  0.010417  0.020833  0.010417
 0.500000  0.016667  0.010417  0.020833  0.023437
 0.504000  0.020833  0.020833  0.014881  0.028646
 0.508000  0.025000  0.034722  0.011905  0.036458
 0.512000  0.016667  0.020833  0.029762  0.046875
 0.516000  0.054167  0.031250  0.044643  0.020833
 0.520000  0.025000  0.013889  0.017857  0.036458
 0.524000  0.045833  0.041667  0.017857  0.023437
 0.528000  0.050000  0.048611  0.023810  0.023437
 0.532000  0.045833  0.055556  0.029762  0.026042
 0.536000  0.029167  0.034722  0.050595  0.036458
 0.540000  0.029167  0.045139  0.005952  0.044271
 0.544000  0.037500  0.052083  0.017857  0.049479
 0.548000  0.062500  0.038194  0.038690  0.054687
 0.552000  0.054167  0.048611  0.044643  0.062500
 0.556000  0.062500  0.048611  0.047619  0.028646
 0.560000  0.041667  0.059028  0.035714  0.044271
 0.564000  0.054167  0.038194  0.044643  0.044271
 0.568000  0.037500  0.065972  0.062500  0.072917
 0.572000  0.045833  0.013889  0.056548  0.026042
 0.576000  0.033333  0.055556  0.047619  0.049479
 0.580000  0.079167  0.065972  0.047619  0.057292
 0.584000  0.045833  0.062500  0.041667  0.065104
 0.588000  0.070833  0.072917  0.047619  0.039062
 0.592000  0.037500  0.045139  0.053571  0.049479
 0.596000  0.091667  0.059028  0.047619  0.065104
 0.600000  0.050000  0.083333  0.050595  0.054687
 0.604000  0.075000  0.041667  0.068452  0.049479
 0.608000  0.058333  0.059028  0.059524  0.072917
 0.612000  0.062500  0.069444  0.041667  0.070312
 0.616000  0.075000  0.072917  0.062500  0.039062
 0.620000  0.054167  0.052083  0.047619  0.059896
 0.624000  0.066667  0.065972  0.050595  0.059896
 0.628000  0.045833  0.076389  0.041667  0.057292
 0.632000  0.104167  0.069444  0.065476  0.046875
 0.636000  0.083333  0.079861  0.071429  0.054687
 0.640000  0.066667  0.062500  0.080357  0.065104
 0.644000  0.083333  0.069444  0.065476  0.062500
 0.648000  0.087500  0.072917  0.065476  0.072917
 0.652000  0.108333  0.079861  0.080357  0.046875
 0.656000  0.087500  0.093750  0.071429  0.093750
 0.660000  0.112500  0.048611  0.065476  0.059896
 0.664000  0.075000  0.114583  0.062500  0.057292
 0.668000  0.075000  0.090278  0.071429  0.070312
 0.672000  0.066667  0.059028  0.071429  0.052083
 0.676000  0.075000  0.104167  0.077381  0.091146
 0.680000  0.083333  0.118056  0.062500  0.072917
 0.684000  0.112500  0.104167  0.095238  0.080729
 0.688000  0.083333  0.097222  0.086310  0.098958
 0.692000  0.083333  0.097222  0.101190  0.075521
 0.696000  0.058333  0.069444  0.074405  0.098958
 0.700000  0.083333  0.065972  0.089286  0.072917
 0.704000  0.095833  0.069444  0.071429  0.075521
 0.708000  0.087500  0.090278  0.113095  0.096354
 0.712000  0.112500  0.079861  0.065476  0.075521
 0.716000  0.125000  0.090278  0.077381  0.091146
 0.720000  0.104167  0.107639  0.092262  0.096354
 0.724000  0.112500  0.104167  0.086310  0.127604
 0.728000  0.104167  0.104167  0.068452  0.067708
 0.732000  0.129167  0.118056  0.083333  0.088542
 0.736000  0.150000  0.125000  0.089286  0.080729
 0.740000  0.100000  0.097222  0.107143  0.104167
 0.744000  0.075000  0.135417  0.092262  0.127604
 0.748000  0.112500  0.097222  0.148810  0.111979
 0.752000  0.120833  0.121528  0.136905  0.067708
 0.756000  0.166667  0.131944  0.101190  0.106771
 0.760000  0.141667  0.142361  0.148810  0.088542
 0.764000  0.100000  0.142361  0.136905  0.125000
 0.768000  0.091667  0.142361  0.169643  0.127604
 0.772000  0.145833  0.142361  0.130952  0.122396
 0.776000  0.162500  0.142361  0.122024  0.148437
 0.780000  0.150000  0.131944  0.095238  0.158854
 0.784000  0.200000  0.128472  0.145833  0.153646
 0.788000  0.175000  0.156250  0.157738  0.153646
 0.792000  0.187500  0.156250  0.122024  0.138021
 0.796000  0.200000  0.177083  0.184524  0.177083
 0.800000  0.170833  0.180556  0.142857  0.182292
 0.804000  0.175000  0.149306  0.157738  0.164062
 0.808000  0.191667  0.149306  0.172619  0.151042
 0.812000  0.158333  0.187500  0.163690  0.187500
 0.816000  0.175000  0.274306  0.199405  0.179687
 0.820000  0.175000  0.201389  0.154762  0.182292
 0.824000  0.170833  0.166667  0.255952  0.184896
 0.828000  0.204167  0.184028  0.178571  0.184896
 0.832000  0.250000  0.225694  0.264881  0.184896
 0.836000  0.245833  0.229167  0.226190  0.200521
 0.840000  0.250000  0.229167  0.255952  0.223958
 0.844000  0.229167  0.256944  0.250000  0.257812
 0.848000  0.287500  0.215278  0.255952  0.250000
 0.852000  0.237500  0.239583  0.205357  0.265625
 0.856000  0.262500  0.284722  0.309524  0.247396
 0.860000  0.291667  0.232639  0.244048  0.283854
 0.864000  0.250000  0.305556  0.282738  0.283854
 0.868000  0.308333  0.277778  0.270833  0.276042
 0.872000  0.300000  0.302083  0.321429  0.393229
 0.876000  0.370833  0.333333  0.363095  0.333333
 0.880000  0.375000  0.350694  0.327381  0.317708
 0.884000  0.404167  0.381944  0.380952  0.388021
 0.888000  0.445833  0.434028  0.404762  0.398437
 0.892000  0.479167  0.364583  0.380952  0.440104
 0.896000  0.487500  0.465278  0.437500  0.414062
 0.900000  0.487500  0.500000  0.494048  0.442708
 0.904000  0.512500  0.524306  0.452381  0.531250
 0.908000  0.620833  0.472222  0.449405  0.500000
 0.912000  0.616667  0.625000  0.532738  0.572917
 0.916000  0.683333  0.531250  0.556548  0.601562
 0.920000  0.700000  0.628472  0.630952  0.648437
 0.924000  0.750000  0.718750  0.675595  0.604167
 0.928000  0.787500  0.805556  0.693452  0.739583
 0.932000  0.783333  0.767361  0.726190  0.804687
 0.936000  0.866667  0.878472  0.791667  0.794271
 0.940000  0.945833  0.836806  0.836310  0.903646
 0.944000  1.083333  1.121528  1.020833  0.908854
 0.948000  1.158333  1.225694  1.092262  1.111979
 0.952000  1.387500  1.375000  1.261905  1.242187
 0.956000  1.637500  1.447917  1.497024  1.434896
 0.960000  1.583333  1.656250  1.607143  1.768229
 0.964000  1.891667  1.760417  1.901786  1.755208
 0.968000  1.933333  2.010417  2.136905  1.997396
 0.972000  2.229167  2.302083  2.095238  2.177083
 0.976000  2.620833  2.791667  2.538690  2.734375
 0.980000  2.900000  3.024306  3.020833  3.101562
 0.984000  4.041667  4.000000  3.821429  3.773437
 0.988000  4.908333  4.864583  4.866071  4.927083
 0.992000  7.133333  7.083333  7.449405  7.182292
 0.996000  19.091667  19.125000  21.488095  21.643229
 1.000000  10.795833  12.253472  12.098214  12.057292
 1.004000  4.775000  4.604167  4.925595  4.815104
 1.008000  3.670833  3.517361  3.520833  3.591146
 1.012000  2.916667  2.937500  2.964286  2.815104
 1.016000  2.479167  2.500000  2.327381  2.317708
 1.020000  1.995833  2.173611  1.928571  1.994792
 1.024000  1.829167  1.954861  1.770833  1.734375
 1.028000  1.683333  1.770833  1.732143  1.630208
 1.032000  1.516667  1.427083  1.479167  1.578125
 1.036000  1.354167  1.399306  1.312500  1.325521
 1.040000  1.216667  1.142361  1.199405  1.106771
 1.044000  1.095833  1.128472  1.104167  0.950521
 1.048000  0.950000  0.989583  0.913690  0.997396
 1.052000  0.858333  0.875000  0.770833  0.757812
 1.056000  0.754167  0.788194  0.714286  0.752604
 1.060000  0.729167  0.743056  0.669643  0.716146
 1.064000  0.808333  0.656250  0.642857  0.638021
 1.068000  0.666667  0.677083  0.607143  0.526042
 1.072000  0.545833  0.510417  0.568452  0.544271
 1.076000  0.604167  0.430556  0.532738  0.500000
 1.080000  0.487500  0.541667  0.443452  0.486979
 1.084000  0.470833  0.437500  0.455357  0.411458
 1.088000  0.433333  0.340278  0.345238  0.395833
 1.092000  0.387500  0.399306  0.315476  0.348958
 1.096000  0.350000  0.291667  0.392857  0.356771
 1.100000  0.329167  0.354167  0.318452  0.346354
 1.104000  0.354167  0.277778  0.360119  0.317708
 1.108000  0.308333  0.291667  0.297619  0.260417
 1.112000  0.279167  0.305556  0.285714  0.270833
 1.116000  0.295833  0.263889  0.264881  0.302083
 1.120000  0.220833  0.232639  0.264881  0.226562
 1.124000  0.275000  0.204861  0.211310  0.236979
 1.128000  0.262500  0.288194  0.199405  0.213542
 1.132000  0.220833  0.159722  0.190476  0.255208
 1.136000  0.216667  0.163194  0.214286  0.177083
 1.140000  0.170833  0.173611  0.250000  0.213542
 1.144000  0.233333  0.173611  0.187500  0.164062
 1.148000  0.179167  0.201389  0.202381  0.153646
 1.152000  0.141667  0.201389  0.154762  0.187500
 1.156000  0.208333  0.152778  0.160714  0.130208
 1.160000  0.150000  0.163194  0.110119  0.130208
 1.164000  0.141667  0.152778  0.127976  0.125000
 1.168000  0.125000  0.111111  0.145833  0.145833
 1.172000  0.133333  0.079861  0.119048  0.156250
 1.176000  0.129167  0.163194  0.104167  0.096354
 1.180000  0.145833  0.121528  0.154762  0.104167
 1.184000  0.075000  0.086806  0.113095  0.098958
 1.188000  0.066667  0.097222  0.119048  0.098958
 1.192000  0.091667  0.125000  0.095238  0.119792
 1.196000  0.100000  0.062500  0.095238  0.070312
 1.200000  0.075000  0.069444  0.083333  0.080729
 1.204000  0.095833  0.069444  0.047619  0.093750
 1.208000  0.091667  0.090278  0.089286  0.070312
 1.212000  0.091667  0.065972  0.059524  0.070312
 1.216000  0.091667  0.079861  0.056548  0.070312
 1.220000  0.112500  0.097222  0.074405  0.062500
 1.224000  0.062500  0.069444  0.074405  0.080729
 1.228000  0.058333  0.059028  0.038690  0.065104
 1.232000  0.075000  0.062500  0.059524  0.067708
 1.236000  0.050000  0.076389  0.053571  0.039062
 1.240000  0.050000  0.041667  0.041667  0.070312
 1.244000  0.058333  0.083333  0.056548  0.059896
 1.248000  0.041667  0.048611  0.038690  0.041667
 1.252000  0.075000  0.072917  0.038690  0.052083
 1.256000  0.062500  0.038194  0.065476  0.059896
 1.260000  0.054167  0.041667  0.053571  0.033854
 1.264000  0.058333  0.055556  0.038690  0.059896
 1.268000  0.041667  0.048611  0.026786  0.059896
 1.272000  0.050000  0.038194  0.053571  0.039062
 1.276000  0.050000  0.069444  0.029762  0.041667
 1.280000  0.033333  0.038194  0.044643  0.059896
 1.284000  0.037500  0.031250  0.041667  0.039062
 1.288000  0.029167  0.020833  0.038690  0.026042
 1.292000  0.041667  0.034722  0.023810  0.041667
 1.296000  0.008333  0.059028  0.026786  0.028646
 1.300000  0.050000  0.020833  0.014881  0.046875
 1.304000  0.041667  0.034722  0.026786  0.020833
 1.308000  0.041667  0.045139  0.020833  0.028646
 1.312000  0.033333  0.027778  0.041667  0.026042
 1.316000  0.025000  0.031250  0.032738  0.031250
 1.320000  0.045833  0.020833  0.011905  0.041667
 1.324000  0.025000  0.027778  0.017857  0.018229
 1.328000  0.037500  0.017361  0.020833  0.023437
 1.332000  0.008333  0.017361  0.014881  0.010417
 1.336000  0.020833  0.013889  0.017857  0.015625
 1.340000  0.008333  0.006944  0.014881  0.010417
 1.344000  0.012500  0.013889  0.017857  0.007812
 1.348000  0.012500  0.006944  0.011905  0.018229
 1.352000  0.025000  0.006944  0.002976  0.005208
 1.356000  0.000000  0.010417  0.005952  0.007812
 1.360000  0.008333  0.003472  0.005952  0.013021
 1.364000  0.004167  0.010417  0.011905  0.007812
 1.368000  0.004167  0.013889  0.014881  0.007812
 1.372000  0.004167  0.017361  0.005952  0.013021
 1.376000  0.004167  0.010417  0.000000  0.010417
 1.380000  0.004167  0.000000  0.000000  0.000000
 1.384000  0.000000  0.003472  0.005952  0.018229
 1.388000  0.008333  0.013889  0.005952  0.005208
 1.392000  0.008333  0.000000  0.008929  0.007812
 1.396000  0.000000  0.000000  0.002976  0.005208
 1.400000  0.004167  0.000000  0.000000  0.000000
 1.404000  0.004167  0.003472  0.002976  0.000000
 1.408000  0.000000  0.000000  0.002976  0.000000
 1.412000  0.004167  0.003472  0.000000  0.002604
 1.416000  0.000000  0.010417  0.000000  0.007812
 1.420000  0.004167  0.006944  0.000000  0.007812
 1.424000  0.004167  0.010417  0.000000  0.000000
 1.428000  0.008333  0.003472  0.002976  0.007812
 1.432000  0.000000  0.006944  0.005952  0.002604
 1.436000  0.004167  0.000000  0.000000  0.000000
 1.440000  0.000000  0.003472  0.002976  0.000000
 1.444000  0.000000  0.010417  0.000000  0.005208
 1.448000  0.012500  0.006944  0.000000  0.000000
 1.452000  0.000000  0.006944  0.000000  0.000000
 1.456000  0.004167  0.003472  0.005952  0.002604
 1.460000  0.004167  0.000000  0.000000  0.002604
 1.464000  0.000000  0.000000  0.002976  0.000000
 1.468000  0.000000  0.003472  0.002976  0.002604
 1.472000  0.000000  0.000000  0.000000  0.000000
 1.476000  0.000000  0.006944  0.005952  0.002604
 1.480000  0.000000  0.000000  0.000000  0.000000
 1.484000  0.004167  0.003472  0.002976  0.002604
 1.488000  0.004167  0.000000  0.002976  0.000000
 1.492000  0.000000  0.003472  0.000000  0.002604
 1.496000  0.000000  0.003472  0.002976  0.002604
 1.500000  0.000000  0.000000  0.000000  0.000000
 1.504000  0.000000  0.003472  0.000000  0.000000
 1.508000  0.000000  0.000000  0.000000  0.000000
 1.512000  0.000000  0.000000  0.002976  0.000000
 1.516000  0.000000  0.000000  0.000000  0.000000
 1.520000  0.000000  0.003472  0.002976  0.000000
 1.524000  0.000000  0.000000  0.000000  0.000000
 1.528000  0.000000  0.000000  0.000000  0.000000
 1.532000  0.000000  0.000000  0.000000  0.002604
 1.536000  0.000000  0.000000  0.000000  0.000000
 1.540000  0.000000  0.000000  0.002976  0.000000
 1.544000  0.000000  0.000000  0.000000  0.000000
 1.548000  0.000000  0.000000  0.000000  0.000000
 1.552000  0.000000  0.000000  0.000000  0.000000
 1.556000  0.000000  0.000000  0.000000  0.000000
 1.560000  0.000000  0.000000  0.000000  0.000000
 1.564000  0.000000  0.000000  0.000000  0.000000
 1.568000  0.000000  0.000000  0.000000  0.000000
 1.572000  0.000000  0.000000  0.000000  0.000000
 1.576000  0.000000  0.000000  0.000000  0.000000
 1.580000  0.000000  0.000000  0.000000  0.000000
 1.584000  0.000000  0.000000  0.000000  0.000000
 1.588000  0.000000  0.000000  0.000000  0.000000
 1.592000  0.000000  0.000000  0.000000  0.000000
 1.596000  0.000000  0.000000  0.000000  0.000000
 1.600000  


==> anc/Figure5a.txt <==
#W/J       gap(L=10) δ(L=10)   gap(L=12) δ(L=12)   gap(L=14) δ(L=14)   gap(L=16) δ(L=16)   W/J       gap(L=18) δ(L=18)
 0.100000  0.027122  0.451789  0.012385  0.469524  0.005112  0.479304  0.002397  0.488549  0.100000  0.001178  0.493697
 0.500000  0.016867  0.450556  0.009526  0.465919  0.006792  0.472137  0.005536  0.475710  0.900000  0.006229  0.468878
 0.900000  0.023062  0.433683  0.013200  0.451296  0.008724  0.462317  0.006860  0.467304  1.700000  0.007737  0.458281
 1.300000  0.038571  0.401997  0.022796  0.426426  0.012488  0.447813  0.007842  0.461413  2.500000  0.040922  0.357552
 1.700000  0.064294  0.358748  0.041752  0.384256  0.023609  0.416167  0.013399  0.439901  3.300000  0.114251  0.234330
 2.100000  0.106213  0.307091  0.070763  0.332710  0.048439  0.359551  0.030899  0.390499  4.100000  0.186124  0.163162
 2.500000  0.154582  0.264139  0.112312  0.283253  0.084311  0.299349  0.058996  0.327306  4.500000  0.219896  0.145237
 2.900000  0.193372  0.232874  0.157447  0.236622  0.124548  0.251892  0.099156  0.265815  4.900000  0.249240  0.127099
 3.300000  0.242508  0.200776  0.197370  0.206812  0.159595  0.215197  0.136262  0.222245  6.100000  0.315849  0.100357
 3.700000  0.279252  0.180923  0.236548  0.180767  0.205787  0.183703  0.175167  0.190123  8.100000  0.411468  0.072581
 4.100000  0.313186  0.161082  0.274969  0.159965  0.242910  0.160582  0.213006  0.162104  10.100000  0.489191  0.056663
 4.500000  0.345279  0.148188  0.312954  0.145835  0.271205  0.145063  0.241209  0.145801  12.100000  0.556423  0.045072
 4.900000  0.375587  0.136066  0.333187  0.133653  0.300616  0.131106  0.269168  0.129132  
 5.300000  0.410966  0.121160  0.365684  0.120644  0.328957  0.119156  0.303892  0.116530  
 5.700000  0.429612  0.112847  0.399149  0.107864  0.357592  0.108668  0.329499  0.107083  
 6.100000  0.460258  0.104601  0.419040  0.101067  0.391212  0.098414  0.346461  0.099723  
 6.500000  0.480457  0.096940  0.440179  0.094948  0.389229  0.098078  0.375269  0.091549  
 6.900000  0.486599  0.096274  0.458561  0.089896  0.422050  0.087221  0.383927  0.088254  
 7.300000  0.509179  0.088868  0.473582  0.084311  0.435419  0.084085  0.418152  0.081441  
 7.700000  0.529238  0.082200  0.507205  0.078164  0.449330  0.080226  0.429122  0.076612  
 8.100000  0.550267  0.077897  0.503840  0.076202  0.476526  0.073436  0.438243  0.074453  
 8.500000  0.555338  0.076114  0.527838  0.071904  0.491812  0.070275  0.456829  0.069779  
 8.900000  0.573314  0.070655  0.529573  0.070551  0.504964  0.067176  0.473783  0.066837  
 9.300000  0.586184  0.067783  0.550093  0.065898  0.517666  0.063432  0.488316  0.063847  
 9.700000  0.602031  0.063839  0.565208  0.062664  0.532081  0.062330  0.489645  0.061728  
 10.100000  0.622157  0.059263  0.563911  0.061045  0.552332  0.057556  0.513450  0.057619  
 10.500000  0.628884  0.057687  0.581756  0.058290  0.550932  0.056946  0.525820  0.055895  
 10.900000  0.632011  0.056788  0.595013  0.056087  0.558521  0.054817  0.531510  0.054217  
 11.300000  0.647999  0.053975  0.609795  0.053143  0.573358  0.052661  0.550690  0.051090  
 11.700000  0.662049  0.050922  0.615872  0.052294  0.597484  0.048209  0.545529  0.051137  
 12.100000  0.669848  0.049559  0.634974  0.048610  0.602743  0.047618  0.560744  0.047893  


==> anc/Figure5b.txt <==
#W/J       gap(L=10) δ(L=10)   gap(L=12) δ(L=12)   gap(L=14) δ(L=14)   gap(L=16) δ(L=16)   W/J       gap(L=18) δ(L=18)
 0.100000  0.052513  0.330605  0.034740  0.386645  0.021867  0.411243  0.016446  0.421416  0.100000  0.035480  0.426428
 0.500000  0.045018  0.373232  0.026862  0.411429  0.020764  0.428788  0.014724  0.434825  0.900000  0.012064  0.448535
 0.900000  0.050284  0.366504  0.027554  0.408290  0.016889  0.433654  0.012280  0.444830  1.700000  0.011120  0.446641
 1.300000  0.077864  0.333809  0.041468  0.382889  0.020426  0.421614  0.011839  0.444951  2.500000  0.093814  0.323569
 1.700000  0.135007  0.287265  0.082723  0.333172  0.042089  0.383089  0.022225  0.420307  3.300000  0.282315  0.180847
 2.100000  0.228553  0.233238  0.152254  0.272830  0.100662  0.314416  0.061979  0.359157  4.100000  0.452997  0.106927
 2.500000  0.324235  0.190576  0.248226  0.219318  0.191499  0.244459  0.133810  0.282660  4.500000  0.508576  0.089830
 2.900000  0.398568  0.160982  0.343625  0.171139  0.280324  0.193100  0.236314  0.212738  4.900000  0.563111  0.074107
 3.300000  0.482021  0.131587  0.418875  0.142434  0.362802  0.154459  0.324995  0.165444  6.100000  0.673104  0.050544
 3.700000  0.535478  0.114750  0.489094  0.117644  0.446682  0.123818  0.407797  0.131721  8.100000  0.775525  0.031680
 4.100000  0.590757  0.097467  0.554092  0.098677  0.514100  0.101699  0.479576  0.105152  10.100000  0.839287  0.021820
 4.500000  0.632786  0.086576  0.602309  0.086732  0.563685  0.087767  0.530872  0.089137  12.100000  0.883399  0.015352
 4.900000  0.667616  0.076859  0.632814  0.077175  0.605066  0.076016  0.595027  0.074687  
 5.300000  0.709502  0.065351  0.678659  0.065964  0.646686  0.065917  0.628692  0.064516  
 5.700000  0.737962  0.058287  0.719942  0.056238  0.682771  0.057576  0.664852  0.056580  
 6.100000  0.766378  0.052168  0.741804  0.050773  0.724251  0.049334  0.685575  0.051996  
 6.500000  0.787698  0.046476  0.762027  0.046186  0.723065  0.049030  0.724345  0.044675  
 6.900000  0.790564  0.045940  0.781878  0.042045  0.762347  0.040925  0.736315  0.041936  
 7.300000  0.811701  0.040919  0.799499  0.038488  0.773960  0.038595  0.763862  0.037382  
 7.700000  0.829559  0.036503  0.819833  0.034480  0.788288  0.036221  0.780520  0.033992  
 8.100000  0.840256  0.034238  0.822291  0.032915  0.814261  0.031369  0.786382  0.032600  
 8.500000  0.846333  0.033039  0.831403  0.031180  0.822663  0.029954  0.807193  0.029343  
 8.900000  0.867768  0.028069  0.840135  0.029844  0.831260  0.027983  0.818524  0.027721  
 9.300000  0.871519  0.027314  0.857867  0.026184  0.844501  0.025350  0.831012  0.025404  
 9.700000  0.880168  0.025099  0.863497  0.025174  0.849782  0.024883  0.839729  0.024051  
 10.100000  0.893099  0.022217  0.874743  0.022837  0.868363  0.021653  0.851193  0.021915  
 10.500000  0.897717  0.021173  0.877729  0.022183  0.870652  0.021020  0.856869  0.021166  
 10.900000  0.902418  0.020318  0.887285  0.020500  0.877218  0.019925  0.864580  0.019831  
 11.300000  0.908178  0.019161  0.894059  0.019139  0.882784  0.018889  0.871710  0.018643  
 11.700000  0.916407  0.017377  0.897240  0.018694  0.897638  0.016503  0.872188  0.018495  
 12.100000  0.919069  0.016723  0.906507  0.016812  0.897610  0.016480  0.884402  0.016494  


==> anc/Figure6a.txt <==
#1/L       W/J=0.1   W/J=0.9   W/J=1.7   W/J=2.5   W/J=3.3   W/J=4.1   W/J=4.5   W/J=4.9   W/J=6.1   W/J=8.1   W/J=10.1  W/J=12.1
 0.100000  0.451789  0.433683  0.358748  0.264139  0.200776  0.161082  0.148188  0.136066  0.104601  0.082200  0.067783  0.056788
 0.083333  0.469524  0.451296  0.384256  0.283253  0.206812  0.159965  0.145835  0.133653  0.101067  0.078164  0.065898  0.056087
 0.071429  0.479304  0.462317  0.416167  0.299349  0.215197  0.160582  0.145063  0.131106  0.098414  0.080226  0.063432  0.054817
 0.062500  0.488549  0.467304  0.439901  0.327306  0.222245  0.162104  0.145801  0.129132  0.099723  0.076612  0.063847  0.054217
 0.055556  0.493697  0.468878  0.458281  0.357552  0.234330  0.163162  0.145237  0.127099  0.100357  0.072581  0.056663  0.045072


==> anc/Figure6b.txt <==
#1/L       W/J=0.1   W/J=0.9   W/J=1.7   W/J=2.5   W/J=3.3   W/J=4.1   W/J=4.5   W/J=4.9   W/J=6.1   W/J=8.1   W/J=10.1  W/J=12.1
 0.100000  0.330605  0.366504  0.287265  0.190576  0.131587  0.097467  0.086576  0.076859  0.052168  0.036503  0.027314  0.020318
 0.083333  0.386645  0.408290  0.333172  0.219318  0.142434  0.098677  0.086732  0.077175  0.050773  0.034480  0.026184  0.020500
 0.071429  0.411243  0.433654  0.383089  0.244459  0.154459  0.101699  0.087767  0.076016  0.049334  0.036221  0.025350  0.019925
 0.062500  0.421416  0.444830  0.420307  0.282660  0.165444  0.105152  0.089137  0.074687  0.051996  0.033992  0.025404  0.019831
 0.055556  0.426428  0.448535  0.446641  0.323569  0.180847  0.106927  0.089830  0.074107  0.050544  0.031680  0.021820  0.015352


==> anc/Figure8a.txt <==
#bins      L=12    
 0.000000  0.000000
 0.011250  0.000000
 0.022500  0.000000
 0.033750  0.000000
 0.045000  0.000000
 0.056250  0.000000
 0.067500  0.000000
 0.078750  0.000000
 0.090000  0.000000
 0.101250  0.000000
 0.112500  0.000000
 0.123750  0.000000
 0.135000  0.000000
 0.146250  0.000000
 0.157500  0.000000
 0.168750  0.000000
 0.180000  0.000000
 0.191250  0.000000
 0.202500  0.000000
 0.213750  0.000000
 0.225000  0.000000
 0.236250  0.000000
 0.247500  0.000000
 0.258750  0.000000
 0.270000  0.000000
 0.281250  0.000000
 0.292500  0.000000
 0.303750  0.000000
 0.315000  0.000000
 0.326250  0.000000
 0.337500  0.000000
 0.348750  0.000000
 0.360000  0.000000
 0.371250  0.000000
 0.382500  0.000000
 0.393750  0.000000
 0.405000  0.000000
 0.416250  0.000000
 0.427500  0.000000
 0.438750  0.000000
 0.450000  0.000000
 0.461250  0.000000
 0.472500  0.000000
 0.483750  0.000000
 0.495000  0.000000
 0.506250  0.000000
 0.517500  0.000000
 0.528750  0.000000
 0.540000  0.000000
 0.551250  0.000000
 0.562500  0.000000
 0.573750  0.000000
 0.585000  0.000000
 0.596250  0.000000
 0.607500  0.000000
 0.618750  0.000000
 0.630000  0.000000
 0.641250  0.000000
 0.652500  0.000000
 0.663750  0.000000
 0.675000  0.000000
 0.686250  0.000000
 0.697500  0.014815
 0.708750  0.000000
 0.720000  0.000000
 0.731250  0.000000
 0.742500  0.000000
 0.753750  0.000000
 0.765000  0.000000
 0.776250  0.000000
 0.787500  0.000000
 0.798750  0.000000
 0.810000  0.000000
 0.821250  0.014815
 0.832500  0.000000
 0.843750  0.000000
 0.855000  0.000000
 0.866250  0.000000
 0.877500  0.000000
 0.888750  0.014815
 0.900000  0.000000
 0.911250  0.000000
 0.922500  0.000000
 0.933750  0.000000
 0.945000  0.000000
 0.956250  0.000000
 0.967500  0.014815
 0.978750  0.000000
 0.990000  0.000000
 1.001250  0.000000
 1.012500  0.000000
 1.023750  0.000000
 1.035000  0.029630
 1.046250  0.000000
 1.057500  0.000000
 1.068750  0.000000
 1.080000  0.000000
 1.091250  0.000000
 1.102500  0.000000
 1.113750  0.000000
 1.125000  0.014815
 1.136250  0.014815
 1.147500  0.000000
 1.158750  0.014815
 1.170000  0.014815
 1.181250  0.000000
 1.192500  0.000000
 1.203750  0.000000
 1.215000  0.014815
 1.226250  0.000000
 1.237500  0.000000
 1.248750  0.014815
 1.260000  0.000000
 1.271250  0.029630
 1.282500  0.014815
 1.293750  0.014815
 1.305000  0.014815
 1.316250  0.014815
 1.327500  0.000000
 1.338750  0.014815
 1.350000  0.014815
 1.361250  0.000000
 1.372500  0.014815
 1.383750  0.000000
 1.395000  0.000000
 1.406250  0.014815
 1.417500  0.000000
 1.428750  0.000000
 1.440000  0.014815
 1.451250  0.000000
 1.462500  0.000000
 1.473750  0.000000
 1.485000  0.014815
 1.496250  0.014815
 1.507500  0.014815
 1.518750  0.000000
 1.530000  0.014815
 1.541250  0.029630
 1.552500  0.000000
 1.563750  0.000000
 1.575000  0.014815
 1.586250  0.014815
 1.597500  0.044444
 1.608750  0.059259
 1.620000  0.000000
 1.631250  0.000000
 1.642500  0.000000
 1.653750  0.000000
 1.665000  0.014815
 1.676250  0.000000
 1.687500  0.000000
 1.698750  0.029630
 1.710000  0.000000
 1.721250  0.000000
 1.732500  0.014815
 1.743750  0.029630
 1.755000  0.044444
 1.766250  0.000000
 1.777500  0.014815
 1.788750  0.000000
 1.800000  0.014815
 1.811250  0.029630
 1.822500  0.029630
 1.833750  0.000000
 1.845000  0.014815
 1.856250  0.014815
 1.867500  0.074074
 1.878750  0.029630
 1.890000  0.059259
 1.901250  0.014815
 1.912500  0.000000
 1.923750  0.044444
 1.935000  0.014815
 1.946250  0.044444
 1.957500  0.014815
 1.968750  0.059259
 1.980000  0.044444
 1.991250  0.044444
 2.002500  0.074074
 2.013750  0.074074
 2.025000  0.059259
 2.036250  0.044444
 2.047500  0.074074
 2.058750  0.029630
 2.070000  0.014815
 2.081250  0.044444
 2.092500  0.044444
 2.103750  0.029630
 2.115000  0.029630
 2.126250  0.014815
 2.137500  0.074074
 2.148750  0.059259
 2.160000  0.074074
 2.171250  0.059259
 2.182500  0.000000
 2.193750  0.029630
 2.205000  0.074074
 2.216250  0.103704
 2.227500  0.029630
 2.238750  0.014815
 2.250000  0.118519
 2.261250  0.162963
 2.272500  0.059259
 2.283750  0.118519
 2.295000  0.074074
 2.306250  0.088889
 2.317500  0.029630
 2.328750  0.148148
 2.340000  0.074074
 2.351250  0.133333
 2.362500  0.029630
 2.373750  0.088889
 2.385000  0.133333
 2.396250  0.088889
 2.407500  0.059259
 2.418750  0.074074
 2.430000  0.014815
 2.441250  0.133333
 2.452500  0.162963
 2.463750  0.148148
 2.475000  0.059259
 2.486250  0.148148
 2.497500  0.088889
 2.508750  0.177778
 2.520000  0.088889
 2.531250  0.118519
 2.542500  0.118519
 2.553750  0.133333
 2.565000  0.103704
 2.576250  0.222222
 2.587500  0.148148
 2.598750  0.088889
 2.610000  0.192593
 2.621250  0.088889
 2.632500  0.192593
 2.643750  0.074074
 2.655000  0.118519
 2.666250  0.118519
 2.677500  0.192593
 2.688750  0.311111
 2.700000  0.148148
 2.711250  0.148148
 2.722500  0.177778
 2.733750  0.222222
 2.745000  0.222222
 2.756250  0.133333
 2.767500  0.251852
 2.778750  0.192593
 2.790000  0.266667
 2.801250  0.162963
 2.812500  0.251852
 2.823750  0.118519
 2.835000  0.251852
 2.846250  0.281481
 2.857500  0.325926
 2.868750  0.325926
 2.880000  0.177778
 2.891250  0.266667
 2.902500  0.192593
 2.913750  0.340741
 2.925000  0.311111
 2.936250  0.237037
 2.947500  0.237037
 2.958750  0.207407
 2.970000  0.311111
 2.981250  0.281481
 2.992500  0.207407
 3.003750  0.266667
 3.015000  0.385185
 3.026250  0.237037
 3.037500  0.296296
 3.048750  0.429630
 3.060000  0.296296
 3.071250  0.370370
 3.082500  0.385185
 3.093750  0.311111
 3.105000  0.459259
 3.116250  0.237037
 3.127500  0.370370
 3.138750  0.400000
 3.150000  0.296296
 3.161250  0.355556
 3.172500  0.325926
 3.183750  0.607407
 3.195000  0.355556
 3.206250  0.488889
 3.217500  0.400000
 3.228750  0.325926
 3.240000  0.548148
 3.251250  0.503704
 3.262500  0.637037
 3.273750  0.548148
 3.285000  0.429630
 3.296250  0.592593
 3.307500  0.488889
 3.318750  0.592593
 3.330000  0.474074
 3.341250  0.488889
 3.352500  0.562963
 3.363750  0.548148
 3.375000  0.711111
 3.386250  0.562963
 3.397500  0.681481
 3.408750  0.533333
 3.420000  0.755556
 3.431250  0.562963
 3.442500  0.755556
 3.453750  0.755556
 3.465000  0.785185
 3.476250  0.918519
 3.487500  0.651852
 3.498750  0.874074
 3.510000  0.711111
 3.521250  0.666667
 3.532500  0.562963
 3.543750  0.740741
 3.555000  0.681481
 3.566250  0.666667
 3.577500  0.785185
 3.588750  0.918519
 3.600000  0.874074
 3.611250  0.785185
 3.622500  0.829630
 3.633750  0.962963
 3.645000  0.977778
 3.656250  0.903704
 3.667500  0.814815
 3.678750  0.696296
 3.690000  0.977778
 3.701250  1.007407
 3.712500  0.962963
 3.723750  0.977778
 3.735000  0.800000
 3.746250  1.125926
 3.757500  1.185185
 3.768750  0.948148
 3.780000  1.096296
 3.791250  0.755556
 3.802500  0.992593
 3.813750  0.977778
 3.825000  1.333333
 3.836250  0.829630
 3.847500  1.185185
 3.858750  0.977778
 3.870000  1.022222
 3.881250  1.081481
 3.892500  1.037037
 3.903750  1.229630
 3.915000  1.362963
 3.926250  1.170370
 3.937500  1.318519
 3.948750  1.377778
 3.960000  1.170370
 3.971250  1.096296
 3.982500  1.096296
 3.993750  1.170370
 4.005000  1.066667
 4.016250  1.200000
 4.027500  0.948148
 4.038750  1.214815
 4.050000  0.962963
 4.061250  0.829630
 4.072500  0.874074
 4.083750  0.666667
 4.095000  0.562963
 4.106250  0.577778
 4.117500  0.355556
 4.128750  0.325926
 4.140000  0.148148
 4.151250  0.118519
 4.162500  0.162963
 4.173750  0.088889
 4.185000  0.014815
 4.196250  0.029630
 4.207500  0.029630
 4.218750  0.014815
 4.230000  0.000000
 4.241250  0.000000
 4.252500  0.000000
 4.263750  0.000000
 4.275000  0.000000
 4.286250  0.000000
 4.297500  0.000000
 4.308750  0.000000
 4.320000  0.000000
 4.331250  0.000000
 4.342500  0.000000
 4.353750  0.000000
 4.365000  0.000000
 4.376250  0.000000
 4.387500  0.000000
 4.398750  0.000000
 4.410000  0.000000
 4.421250  0.000000
 4.432500  0.000000
 4.443750  0.000000
 4.455000  0.000000
 4.466250  0.000000
 4.477500  0.000000
 4.488750  0.000000
 4.500000  


==> anc/Figure8b.txt <==
#bins      L=12    
 0.000000  3.413333
 0.006250  4.106667
 0.012500  9.786667
 0.018750  9.866667
 0.025000  9.173333
 0.031250  8.213333
 0.037500  7.280000
 0.043750  5.360000
 0.050000  5.573333
 0.056250  4.720000
 0.062500  4.026667
 0.068750  3.893333
 0.075000  4.106667
 0.081250  3.066667
 0.087500  3.146667
 0.093750  2.480000
 0.100000  2.960000
 0.106250  2.320000
 0.112500  2.080000
 0.118750  2.080000
 0.125000  2.453333
 0.131250  1.733333
 0.137500  2.133333
 0.143750  1.413333
 0.150000  1.360000
 0.156250  1.013333
 0.162500  0.986667
 0.168750  0.586667
 0.175000  1.040000
 0.181250  1.146667
 0.187500  1.120000
 0.193750  1.173333
 0.200000  0.960000
 0.206250  1.093333
 0.212500  1.013333
 0.218750  0.960000
 0.225000  0.906667
 0.231250  0.933333
 0.237500  0.826667
 0.243750  0.773333
 0.250000  0.693333
 0.256250  0.506667
 0.262500  0.613333
 0.268750  0.533333
 0.275000  0.293333
 0.281250  0.400000
 0.287500  0.640000
 0.293750  0.533333
 0.300000  0.293333
 0.306250  0.453333
 0.312500  0.613333
 0.318750  0.533333
 0.325000  0.453333
 0.331250  0.426667
 0.337500  0.586667
 0.343750  0.480000
 0.350000  0.613333
 0.356250  0.506667
 0.362500  0.666667
 0.368750  0.560000
 0.375000  0.400000
 0.381250  0.373333
 0.387500  0.533333
 0.393750  0.373333
 0.400000  0.160000
 0.406250  0.400000
 0.412500  0.453333
 0.418750  0.506667
 0.425000  0.506667
 0.431250  0.480000
 0.437500  0.426667
 0.443750  0.346667
 0.450000  0.480000
 0.456250  0.480000
 0.462500  0.453333
 0.468750  0.506667
 0.475000  0.293333
 0.481250  0.320000
 0.487500  0.400000
 0.493750  0.453333
 0.500000  0.373333
 0.506250  0.320000
 0.512500  0.373333
 0.518750  0.240000
 0.525000  0.293333
 0.531250  0.480000
 0.537500  0.400000
 0.543750  0.586667
 0.550000  0.453333
 0.556250  0.266667
 0.562500  0.533333
 0.568750  0.213333
 0.575000  0.186667
 0.581250  0.320000
 0.587500  0.480000
 0.593750  0.266667
 0.600000  0.453333
 0.606250  0.213333
 0.612500  0.346667
 0.618750  0.266667
 0.625000  0.400000
 0.631250  0.400000
 0.637500  0.373333
 0.643750  0.346667
 0.650000  0.373333
 0.656250  0.320000
 0.662500  0.560000
 0.668750  0.533333
 0.675000  0.453333
 0.681250  0.640000
 0.687500  0.560000
 0.693750  0.693333
 0.700000  0.586667
 0.706250  0.426667
 0.712500  0.453333
 0.718750  0.266667
 0.725000  0.186667
 0.731250  0.160000
 0.737500  0.213333
 0.743750  0.240000
 0.750000  0.133333
 0.756250  0.160000
 0.762500  0.426667
 0.768750  0.053333
 0.775000  0.026667
 0.781250  0.160000
 0.787500  0.133333
 0.793750  0.133333
 0.800000  0.186667
 0.806250  0.080000
 0.812500  0.186667
 0.818750  0.213333
 0.825000  0.133333
 0.831250  0.080000
 0.837500  0.160000
 0.843750  0.053333
 0.850000  0.080000
 0.856250  0.106667
 0.862500  0.053333
 0.868750  0.080000
 0.875000  0.053333
 0.881250  0.053333
 0.887500  0.026667
 0.893750  0.133333
 0.900000  0.133333
 0.906250  0.026667
 0.912500  0.000000
 0.918750  0.000000
 0.925000  0.026667
 0.931250  0.000000
 0.937500  0.000000
 0.943750  0.026667
 0.950000  0.080000
 0.956250  0.053333
 0.962500  0.000000
 0.968750  0.026667
 0.975000  0.026667
 0.981250  0.133333
 0.987500  0.053333
 0.993750  0.026667
 1.000000  0.000000
 1.006250  0.080000
 1.012500  0.000000
 1.018750  0.080000
 1.025000  0.026667
 1.031250  0.053333
 1.037500  0.080000
 1.043750  0.026667
 1.050000  0.026667
 1.056250  0.026667
 1.062500  0.000000
 1.068750  0.000000
 1.075000  0.000000
 1.081250  0.000000
 1.087500  0.080000
 1.093750  0.026667
 1.100000  0.053333
 1.106250  0.080000
 1.112500  0.026667
 1.118750  0.026667
 1.125000  0.026667
 1.131250  0.000000
 1.137500  0.000000
 1.143750  0.000000
 1.150000  0.026667
 1.156250  0.000000
 1.162500  0.026667
 1.168750  0.000000
 1.175000  0.000000
 1.181250  0.000000
 1.187500  0.053333
 1.193750  0.000000
 1.200000  0.000000
 1.206250  0.053333
 1.212500  0.000000
 1.218750  0.026667
 1.225000  0.000000
 1.231250  0.000000
 1.237500  0.000000
 1.243750  0.026667
 1.250000  0.000000
 1.256250  0.000000
 1.262500  0.000000
 1.268750  0.000000
 1.275000  0.026667
 1.281250  0.026667
 1.287500  0.000000
 1.293750  0.000000
 1.300000  0.000000
 1.306250  0.000000
 1.312500  0.026667
 1.318750  0.026667
 1.325000  0.000000
 1.331250  0.000000
 1.337500  0.000000
 1.343750  0.000000
 1.350000  0.053333
 1.356250  0.000000
 1.362500  0.026667
 1.368750  0.000000
 1.375000  0.000000
 1.381250  0.000000
 1.387500  0.000000
 1.393750  0.026667
 1.400000  0.000000
 1.406250  0.000000
 1.412500  0.000000
 1.418750  0.000000
 1.425000  0.000000
 1.431250  0.000000
 1.437500  0.000000
 1.443750  0.000000
 1.450000  0.000000
 1.456250  0.000000
 1.462500  0.000000
 1.468750  0.000000
 1.475000  0.026667
 1.481250  0.000000
 1.487500  0.000000
 1.493750  0.000000
 1.500000  0.000000
 1.506250  0.000000
 1.512500  0.000000
 1.518750  0.000000
 1.525000  0.000000
 1.531250  0.000000
 1.537500  0.000000
 1.543750  0.000000
 1.550000  0.000000
 1.556250  0.000000
 1.562500  0.000000
 1.568750  0.000000
 1.575000  0.000000
 1.581250  0.000000
 1.587500  0.000000
 1.593750  0.000000
 1.600000  0.000000
 1.606250  0.000000
 1.612500  0.000000
 1.618750  0.000000
 1.625000  0.000000
 1.631250  0.000000
 1.637500  0.000000
 1.643750  0.000000
 1.650000  0.000000
 1.656250  0.000000
 1.662500  0.000000
 1.668750  0.026667
 1.675000  0.000000
 1.681250  0.000000
 1.687500  0.000000
 1.693750  0.000000
 1.700000  0.000000
 1.706250  0.000000
 1.712500  0.000000
 1.718750  0.000000
 1.725000  0.000000
 1.731250  0.000000
 1.737500  0.000000
 1.743750  0.000000
 1.750000  0.000000
 1.756250  0.000000
 1.762500  0.000000
 1.768750  0.000000
 1.775000  0.000000
 1.781250  0.000000
 1.787500  0.000000
 1.793750  0.000000
 1.800000  0.000000
 1.806250  0.000000
 1.812500  0.000000
 1.818750  0.000000
 1.825000  0.000000
 1.831250  0.000000
 1.837500  0.000000
 1.843750  0.000000
 1.850000  0.000000
 1.856250  0.000000
 1.862500  0.000000
 1.868750  0.000000
 1.875000  0.000000
 1.881250  0.000000
 1.887500  0.000000
 1.893750  0.000000
 1.900000  0.000000
 1.906250  0.000000
 1.912500  0.000000
 1.918750  0.000000
 1.925000  0.000000
 1.931250  0.000000
 1.937500  0.000000
 1.943750  0.000000
 1.950000  0.000000
 1.956250  0.000000
 1.962500  0.000000
 1.968750  0.000000
 1.975000  0.000000
 1.981250  0.000000
 1.987500  0.000000
 1.993750  0.000000
 2.000000  0.000000
 2.006250  0.000000
 2.012500  0.000000
 2.018750  0.000000
 2.025000  0.000000
 2.031250  0.000000
 2.037500  0.000000
 2.043750  0.000000
 2.050000  0.000000
 2.056250  0.000000
 2.062500  0.000000
 2.068750  0.000000
 2.075000  0.000000
 2.081250  0.000000
 2.087500  0.000000
 2.093750  0.000000
 2.100000  0.000000
 2.106250  0.000000
 2.112500  0.000000
 2.118750  0.000000
 2.125000  0.000000
 2.131250  0.000000
 2.137500  0.000000
 2.143750  0.000000
 2.150000  0.000000
 2.156250  0.000000
 2.162500  0.000000
 2.168750  0.000000
 2.175000  0.000000
 2.181250  0.000000
 2.187500  0.000000
 2.193750  0.000000
 2.200000  0.000000
 2.206250  0.000000
 2.212500  0.000000
 2.218750  0.000000
 2.225000  0.000000
 2.231250  0.000000
 2.237500  0.000000
 2.243750  0.000000
 2.250000  0.000000
 2.256250  0.000000
 2.262500  0.000000
 2.268750  0.000000
 2.275000  0.000000
 2.281250  0.000000
 2.287500  0.000000
 2.293750  0.000000
 2.300000  0.000000
 2.306250  0.000000
 2.312500  0.000000
 2.318750  0.000000
 2.325000  0.000000
 2.331250  0.000000
 2.337500  0.000000
 2.343750  0.000000
 2.350000  0.000000
 2.356250  0.000000
 2.362500  0.000000
 2.368750  0.000000
 2.375000  0.000000
 2.381250  0.000000
 2.387500  0.000000
 2.393750  0.000000
 2.400000  0.000000
 2.406250  0.000000
 2.412500  0.000000
 2.418750  0.000000
 2.425000  0.000000
 2.431250  0.000000
 2.437500  0.000000
 2.443750  0.000000
 2.450000  0.000000
 2.456250  0.000000
 2.462500  0.000000
 2.468750  0.000000
 2.475000  0.000000
 2.481250  0.000000
 2.487500  0.000000
 2.493750  0.000000
 2.500000  


==> anc/Figure9b.txt <==
#bins      L=8       L=10      L=12      L=14    
 0.000000  0.000000  0.000000  0.000000  0.000000
 0.013750  0.000000  0.000000  0.000000  0.000000
 0.027500  0.000000  0.000000  0.000000  0.000000
 0.041250  0.000000  0.000000  0.000000  0.000000
 0.055000  0.000000  0.000000  0.000000  0.000000
 0.068750  0.000000  0.000000  0.000000  0.000000
 0.082500  0.000000  0.000000  0.000000  0.000000
 0.096250  0.000000  0.000000  0.000000  0.000000
 0.110000  0.000000  0.000000  0.000000  0.000000
 0.123750  0.000000  0.000000  0.000000  0.000000
 0.137500  0.000000  0.000000  0.000000  0.000000
 0.151250  0.000000  0.000000  0.000000  0.000000
 0.165000  0.000000  0.000000  0.000000  0.000000
 0.178750  0.000000  0.000000  0.000000  0.000000
 0.192500  0.000000  0.000000  0.000000  0.000000
 0.206250  0.000000  0.000000  0.000000  0.000000
 0.220000  0.000000  0.000000  0.000000  0.000000
 0.233750  0.000000  0.000000  0.000000  0.000000
 0.247500  0.000000  0.000000  0.000000  0.000000
 0.261250  0.000000  0.000000  0.000000  0.000000
 0.275000  0.000000  0.000000  0.000000  0.000000
 0.288750  0.000000  0.000000  0.000000  0.000000
 0.302500  0.012121  0.000000  0.000000  0.000000
 0.316250  0.000000  0.000000  0.000000  0.000000
 0.330000  0.000000  0.000000  0.000000  0.000000
 0.343750  0.012121  0.000000  0.000000  0.006723
 0.357500  0.000000  0.000000  0.000000  0.000000
 0.371250  0.000000  0.000000  0.000000  0.000000
 0.385000  0.012121  0.000000  0.000000  0.000000
 0.398750  0.000000  0.000000  0.000000  0.000000
 0.412500  0.000000  0.000000  0.000000  0.000000
 0.426250  0.012121  0.000000  0.000000  0.000000
 0.440000  0.036364  0.000000  0.000000  0.000000
 0.453750  0.024242  0.000000  0.000000  0.000000
 0.467500  0.000000  0.000000  0.000000  0.000000
 0.481250  0.024242  0.000000  0.000000  0.000000
 0.495000  0.000000  0.000000  0.000000  0.000000
 0.508750  0.000000  0.012121  0.000000  0.000000
 0.522500  0.012121  0.000000  0.000000  0.000000
 0.536250  0.036364  0.000000  0.000000  0.000000
 0.550000  0.060606  0.000000  0.000000  0.000000
 0.563750  0.024242  0.000000  0.000000  0.000000
 0.577500  0.000000  0.000000  0.000000  0.000000
 0.591250  0.036364  0.000000  0.000000  0.000000
 0.605000  0.048485  0.000000  0.000000  0.000000
 0.618750  0.084848  0.000000  0.000000  0.000000
 0.632500  0.048485  0.000000  0.000000  0.000000
 0.646250  0.024242  0.000000  0.000000  0.000000
 0.660000  0.072727  0.000000  0.000000  0.000000
 0.673750  0.024242  0.012121  0.000000  0.000000
 0.687500  0.048485  0.000000  0.000000  0.000000
 0.701250  0.036364  0.012121  0.024242  0.000000
 0.715000  0.096970  0.024242  0.000000  0.000000
 0.728750  0.084848  0.000000  0.000000  0.000000
 0.742500  0.133333  0.024242  0.000000  0.000000
 0.756250  0.048485  0.012121  0.000000  0.000000
 0.770000  0.096970  0.000000  0.000000  0.000000
 0.783750  0.121212  0.024242  0.000000  0.000000
 0.797500  0.109091  0.012121  0.000000  0.000000
 0.811250  0.084848  0.000000  0.000000  0.000000
 0.825000  0.109091  0.012121  0.024242  0.006723
 0.838750  0.169697  0.012121  0.000000  0.000000
 0.852500  0.206061  0.000000  0.000000  0.000000
 0.866250  0.169697  0.024242  0.000000  0.000000
 0.880000  0.121212  0.024242  0.000000  0.000000
 0.893750  0.121212  0.024242  0.024242  0.000000
 0.907500  0.145455  0.024242  0.000000  0.000000
 0.921250  0.181818  0.000000  0.000000  0.006723
 0.935000  0.145455  0.024242  0.000000  0.000000
 0.948750  0.193939  0.012121  0.000000  0.000000
 0.962500  0.351515  0.012121  0.000000  0.000000
 0.976250  0.242424  0.000000  0.000000  0.000000
 0.990000  0.218182  0.000000  0.000000  0.000000
 1.003750  0.181818  0.048485  0.000000  0.000000
 1.017500  0.206061  0.072727  0.000000  0.000000
 1.031250  0.278788  0.060606  0.024242  0.000000
 1.045000  0.230303  0.060606  0.000000  0.000000
 1.058750  0.339394  0.012121  0.000000  0.006723
 1.072500  0.278788  0.036364  0.000000  0.006723
 1.086250  0.278788  0.060606  0.000000  0.000000
 1.100000  0.242424  0.024242  0.000000  0.000000
 1.113750  0.400000  0.024242  0.000000  0.000000
 1.127500  0.472727  0.036364  0.024242  0.013446
 1.141250  0.351515  0.048485  0.000000  0.000000
 1.155000  0.278788  0.036364  0.024242  0.000000
 1.168750  0.327273  0.036364  0.024242  0.000000
 1.182500  0.412121  0.024242  0.000000  0.000000
 1.196250  0.303030  0.048485  0.000000  0.006723
 1.210000  0.436364  0.012121  0.000000  0.000000
 1.223750  0.363636  0.048485  0.000000  0.000000
 1.237500  0.315152  0.036364  0.000000  0.000000
 1.251250  0.484848  0.133333  0.000000  0.000000
 1.265000  0.375758  0.036364  0.024242  0.000000
 1.278750  0.460606  0.048485  0.048485  0.000000
 1.292500  0.400000  0.024242  0.000000  0.006723
 1.306250  0.472727  0.048485  0.000000  0.000000
 1.320000  0.654545  0.048485  0.000000  0.000000
 1.333750  0.545455  0.036364  0.000000  0.000000
 1.347500  0.557576  0.048485  0.024242  0.000000
 1.361250  0.533333  0.060606  0.000000  0.006723
 1.375000  0.472727  0.060606  0.000000  0.006723
 1.388750  0.496970  0.084848  0.000000  0.006723
 1.402500  0.460606  0.060606  0.024242  0.006723
 1.416250  0.618182  0.036364  0.000000  0.006723
 1.430000  0.836364  0.048485  0.000000  0.020168
 1.443750  0.690909  0.036364  0.024242  0.000000
 1.457500  0.545455  0.096970  0.000000  0.000000
 1.471250  0.703030  0.121212  0.000000  0.006723
 1.485000  0.727273  0.060606  0.000000  0.006723
 1.498750  0.630303  0.096970  0.000000  0.000000
 1.512500  0.642424  0.096970  0.024242  0.006723
 1.526250  0.606061  0.060606  0.000000  0.000000
 1.540000  0.630303  0.036364  0.024242  0.006723
 1.553750  0.836364  0.096970  0.000000  0.006723
 1.567500  0.666667  0.072727  0.000000  0.000000
 1.581250  0.690909  0.072727  0.024242  0.000000
 1.595000  0.727273  0.169697  0.000000  0.013446
 1.608750  0.836364  0.181818  0.048485  0.000000
 1.622500  0.678788  0.084848  0.000000  0.006723
 1.636250  0.727273  0.218182  0.000000  0.000000
 1.650000  0.715152  0.084848  0.000000  0.000000
 1.663750  0.921212  0.121212  0.000000  0.013446
 1.677500  0.896970  0.145455  0.000000  0.000000
 1.691250  1.054545  0.157576  0.024242  0.000000
 1.705000  0.751515  0.133333  0.000000  0.000000
 1.718750  0.872727  0.084848  0.000000  0.006723
 1.732500  0.896970  0.096970  0.024242  0.006723
 1.746250  0.860606  0.193939  0.072727  0.000000
 1.760000  1.187879  0.145455  0.000000  0.006723
 1.773750  0.884848  0.096970  0.000000  0.000000
 1.787500  0.981818  0.230303  0.000000  0.000000
 1.801250  0.824242  0.133333  0.024242  0.000000
 1.815000  0.715152  0.242424  0.000000  0.000000
 1.828750  0.981818  0.169697  0.000000  0.013446
 1.842500  1.006061  0.218182  0.024242  0.006723
 1.856250  0.896970  0.290909  0.048485  0.013446
 1.870000  0.884848  0.218182  0.000000  0.006723
 1.883750  0.969697  0.278788  0.024242  0.006723
 1.897500  0.872727  0.181818  0.000000  0.013446
 1.911250  0.884848  0.206061  0.000000  0.020168
 1.925000  0.921212  0.206061  0.048485  0.006723
 1.938750  0.848485  0.290909  0.048485  0.006723
 1.952500  1.151515  0.254545  0.000000  0.006723
 1.966250  0.993939  0.230303  0.024242  0.040337
 1.980000  0.884848  0.206061  0.072727  0.000000
 1.993750  0.909091  0.266667  0.048485  0.006723
 2.007500  0.836364  0.254545  0.072727  0.013446
 2.021250  0.933333  0.315152  0.121212  0.013446
 2.035000  0.703030  0.363636  0.072727  0.033614
 2.048750  0.812121  0.266667  0.121212  0.006723
 2.062500  0.933333  0.412121  0.024242  0.020168
 2.076250  0.703030  0.230303  0.048485  0.006723
 2.090000  0.812121  0.290909  0.048485  0.000000
 2.103750  0.969697  0.400000  0.072727  0.033614
 2.117500  0.787879  0.363636  0.000000  0.033614
 2.131250  0.872727  0.327273  0.048485  0.026891
 2.145000  0.884848  0.218182  0.024242  0.013446
 2.158750  0.775758  0.460606  0.072727  0.020168
 2.172500  0.715152  0.278788  0.048485  0.033614
 2.186250  0.690909  0.339394  0.024242  0.026891
 2.200000  0.775758  0.496970  0.048485  0.006723
 2.213750  0.654545  0.351515  0.072727  0.020168
 2.227500  0.654545  0.290909  0.048485  0.020168
 2.241250  0.690909  0.436364  0.072727  0.013446
 2.255000  0.618182  0.448485  0.145455  0.026891
 2.268750  0.509091  0.424242  0.072727  0.006723
 2.282500  0.618182  0.496970  0.145455  0.000000
 2.296250  0.690909  0.606061  0.024242  0.013446
 2.310000  0.521212  0.424242  0.096970  0.006723
 2.323750  0.521212  0.606061  0.096970  0.000000
 2.337500  0.496970  0.472727  0.096970  0.013446
 2.351250  0.521212  0.533333  0.121212  0.026891
 2.365000  0.484848  0.715152  0.048485  0.026891
 2.378750  0.327273  0.581818  0.121212  0.047060
 2.392500  0.327273  0.666667  0.096970  0.040337
 2.406250  0.242424  0.472727  0.000000  0.020168
 2.420000  0.375758  0.533333  0.096970  0.020168
 2.433750  0.254545  0.509091  0.072727  0.026891
 2.447500  0.193939  0.521212  0.121212  0.013446
 2.461250  0.169697  0.557576  0.145455  0.000000
 2.475000  0.084848  0.448485  0.072727  0.033614
 2.488750  0.193939  0.715152  0.121212  0.026891
 2.502500  0.109091  0.521212  0.121212  0.033614
 2.516250  0.096970  0.484848  0.145455  0.053782
 2.530000  0.036364  0.557576  0.169697  0.026891
 2.543750  0.024242  0.678788  0.072727  0.013446
 2.557500  0.024242  0.775758  0.096970  0.053782
 2.571250  0.036364  0.666667  0.169697  0.033614
 2.585000  0.012121  0.581818  0.096970  0.033614
 2.598750  0.012121  0.787879  0.169697  0.033614
 2.612500  0.000000  0.654545  0.121212  0.020168
 2.626250  0.000000  0.800000  0.121212  0.006723
 2.640000  0.000000  0.812121  0.072727  0.033614
 2.653750  0.000000  0.666667  0.072727  0.053782
 2.667500  0.000000  0.715152  0.072727  0.040337
 2.681250  0.000000  0.654545  0.218182  0.020168
 2.695000  0.000000  0.690909  0.145455  0.026891
 2.708750  0.000000  0.775758  0.096970  0.060505
 2.722500  0.000000  0.800000  0.193939  0.033614
 2.736250  0.000000  0.618182  0.266667  0.020168
 2.750000  0.000000  0.727273  0.169697  0.033614
 2.763750  0.000000  0.690909  0.218182  0.033614
 2.777500  0.000000  0.678788  0.290909  0.047060
 2.791250  0.000000  0.800000  0.145455  0.053782
 2.805000  0.000000  0.739394  0.339394  0.033614
 2.818750  0.000000  0.775758  0.169697  0.047060
 2.832500  0.000000  0.969697  0.218182  0.040337
 2.846250  0.000000  0.812121  0.290909  0.047060
 2.860000  0.000000  0.751515  0.242424  0.060505
 2.873750  0.000000  0.848485  0.315152  0.107565
 2.887500  0.000000  0.812121  0.290909  0.033614
 2.901250  0.000000  1.042424  0.290909  0.060505
 2.915000  0.000000  0.981818  0.315152  0.040337
 2.928750  0.000000  0.787879  0.242424  0.100842
 2.942500  0.000000  0.715152  0.242424  0.107565
 2.956250  0.000000  1.042424  0.218182  0.080674
 2.970000  0.000000  0.872727  0.193939  0.040337
 2.983750  0.000000  0.860606  0.387879  0.087396
 2.997500  0.000000  0.872727  0.315152  0.094119
 3.011250  0.000000  0.909091  0.412121  0.073951
 3.025000  0.000000  1.066667  0.193939  0.060505
 3.038750  0.000000  0.896970  0.315152  0.060505
 3.052500  0.000000  0.836364  0.315152  0.073951
 3.066250  0.000000  0.993939  0.387879  0.047060
 3.080000  0.000000  0.993939  0.266667  0.067228
 3.093750  0.000000  0.787879  0.339394  0.073951
 3.107500  0.000000  0.812121  0.484848  0.053782
 3.121250  0.000000  0.824242  0.363636  0.094119
 3.135000  0.000000  0.812121  0.412121  0.087396
 3.148750  0.000000  0.763636  0.169697  0.094119
 3.162500  0.000000  0.921212  0.339394  0.067228
 3.176250  0.000000  0.860606  0.290909  0.026891
 3.190000  0.000000  0.884848  0.557576  0.094119
 3.203750  0.000000  0.787879  0.460606  0.107565
 3.217500  0.000000  0.921212  0.387879  0.060505
 3.231250  0.000000  0.800000  0.242424  0.114288
 3.245000  0.000000  0.836364  0.339394  0.073951
 3.258750  0.000000  0.593939  0.606061  0.073951
 3.272500  0.000000  0.666667  0.533333  0.087396
 3.286250  0.000000  0.630303  0.412121  0.060505
 3.300000  0.000000  0.436364  0.509091  0.073951
 3.313750  0.000000  0.630303  0.363636  0.094119
 3.327500  0.000000  0.472727  0.412121  0.100842
 3.341250  0.000000  0.375758  0.557576  0.094119
 3.355000  0.000000  0.327273  0.630303  0.107565
 3.368750  0.000000  0.242424  0.557576  0.121010
 3.382500  0.000000  0.290909  0.436364  0.154624
 3.396250  0.000000  0.060606  0.727273  0.087396
 3.410000  0.000000  0.121212  0.630303  0.161347
 3.423750  0.000000  0.084848  0.557576  0.134456
 3.437500  0.000000  0.036364  0.775758  0.127733
 3.451250  0.000000  0.000000  0.727273  0.141179
 3.465000  0.000000  0.000000  0.703030  0.141179
 3.478750  0.000000  0.000000  0.557576  0.181516
 3.492500  0.000000  0.000000  1.042424  0.215130
 3.506250  0.000000  0.000000  0.630303  0.073951
 3.520000  0.000000  0.000000  0.848485  0.134456
 3.533750  0.000000  0.000000  0.484848  0.228575
 3.547500  0.000000  0.000000  0.727273  0.181516
 3.561250  0.000000  0.000000  0.678788  0.194961
 3.575000  0.000000  0.000000  0.654545  0.127733
 3.588750  0.000000  0.000000  0.800000  0.154624
 3.602500  0.000000  0.000000  0.896970  0.154624
 3.616250  0.000000  0.000000  0.872727  0.255466
 3.630000  0.000000  0.000000  0.872727  0.188238
 3.643750  0.000000  0.000000  0.800000  0.147902
 3.657500  0.000000  0.000000  0.824242  0.215130
 3.671250  0.000000  0.000000  0.824242  0.168070
 3.685000  0.000000  0.000000  0.678788  0.215130
 3.698750  0.000000  0.000000  1.260606  0.181516
 3.712500  0.000000  0.000000  1.260606  0.154624
 3.726250  0.000000  0.000000  0.896970  0.228575
 3.740000  0.000000  0.000000  1.042424  0.342863
 3.753750  0.000000  0.000000  1.236364  0.248744
 3.767500  0.000000  0.000000  1.163636  0.242021
 3.781250  0.000000  0.000000  1.139394  0.349586
 3.795000  0.000000  0.000000  0.824242  0.208407
 3.808750  0.000000  0.000000  1.066667  0.228575
 3.822500  0.000000  0.000000  1.236364  0.221852
 3.836250  0.000000  0.000000  1.018182  0.262189
 3.850000  0.000000  0.000000  1.212121  0.235298
 3.863750  0.000000  0.000000  0.993939  0.248744
 3.877500  0.000000  0.000000  1.187879  0.248744
 3.891250  0.000000  0.000000  1.284848  0.302526
 3.905000  0.000000  0.000000  1.236364  0.194961
 3.918750  0.000000  0.000000  1.406061  0.463873
 3.932500  0.000000  0.000000  1.236364  0.383200
 3.946250  0.000000  0.000000  1.260606  0.329417
 3.960000  0.000000  0.000000  1.139394  0.369754
 3.973750  0.000000  0.000000  1.018182  0.342863
 3.987500  0.000000  0.000000  1.139394  0.289080
 4.001250  0.000000  0.000000  1.284848  0.342863
 4.015000  0.000000  0.000000  1.236364  0.423537
 4.028750  0.000000  0.000000  1.090909  0.484042
 4.042500  0.000000  0.000000  0.969697  0.376477
 4.056250  0.000000  0.000000  0.896970  0.403368
 4.070000  0.000000  0.000000  0.775758  0.430259
 4.083750  0.000000  0.000000  0.751515  0.363031
 4.097500  0.000000  0.000000  0.581818  0.436982
 4.111250  0.000000  0.000000  0.387879  0.531101
 4.125000  0.000000  0.000000  0.290909  0.463873
 4.138750  0.000000  0.000000  0.169697  0.389923
 4.152500  0.000000  0.000000  0.096970  0.598329
 4.166250  0.000000  0.000000  0.193939  0.665557
 4.180000  0.000000  0.000000  0.072727  0.591607
 4.193750  0.000000  0.000000  0.000000  0.578161
 4.207500  0.000000  0.000000  0.048485  0.551270
 4.221250  0.000000  0.000000  0.024242  0.584884
 4.235000  0.000000  0.000000  0.000000  0.564715
 4.248750  0.000000  0.000000  0.000000  0.531101
 4.262500  0.000000  0.000000  0.000000  0.517656
 4.276250  0.000000  0.000000  0.000000  0.618498
 4.290000  0.000000  0.000000  0.000000  0.591607
 4.303750  0.000000  0.000000  0.000000  0.679003
 4.317500  0.000000  0.000000  0.000000  0.605052
 4.331250  0.000000  0.000000  0.000000  0.564715
 4.345000  0.000000  0.000000  0.000000  0.726063
 4.358750  0.000000  0.000000  0.000000  0.779845
 4.372500  0.000000  0.000000  0.000000  0.746231
 4.386250  0.000000  0.000000  0.000000  0.786568
 4.400000  0.000000  0.000000  0.000000  0.840350
 4.413750  0.000000  0.000000  0.000000  0.766399
 4.427500  0.000000  0.000000  0.000000  0.712617
 4.441250  0.000000  0.000000  0.000000  0.853796
 4.455000  0.000000  0.000000  0.000000  0.685726
 4.468750  0.000000  0.000000  0.000000  1.028589
 4.482500  0.000000  0.000000  0.000000  0.887410
 4.496250  0.000000  0.000000  0.000000  0.934469
 4.510000  0.000000  0.000000  0.000000  1.008420
 4.523750  0.000000  0.000000  0.000000  0.988252
 4.537500  0.000000  0.000000  0.000000  1.095817
 4.551250  0.000000  0.000000  0.000000  1.122708
 4.565000  0.000000  0.000000  0.000000  0.894133
 4.578750  0.000000  0.000000  0.000000  1.068926
 4.592500  0.000000  0.000000  0.000000  0.927747
 4.606250  0.000000  0.000000  0.000000  1.035312
 4.620000  0.000000  0.000000  0.000000  1.115985
 4.633750  0.000000  0.000000  0.000000  1.109262
 4.647500  0.000000  0.000000  0.000000  1.290778
 4.661250  0.000000  0.000000  0.000000  1.284055
 4.675000  0.000000  0.000000  0.000000  1.216827
 4.688750  0.000000  0.000000  0.000000  1.082371
 4.702500  0.000000  0.000000  0.000000  1.169768
 4.716250  0.000000  0.000000  0.000000  1.109262
 4.730000  0.000000  0.000000  0.000000  1.304224
 4.743750  0.000000  0.000000  0.000000  1.223550
 4.757500  0.000000  0.000000  0.000000  1.351283
 4.771250  0.000000  0.000000  0.000000  1.284055
 4.785000  0.000000  0.000000  0.000000  1.109262
 4.798750  0.000000  0.000000  0.000000  1.189936
 4.812500  0.000000  0.000000  0.000000  1.122708
 4.826250  0.000000  0.000000  0.000000  1.075648
 4.840000  0.000000  0.000000  0.000000  1.136154
 4.853750  0.000000  0.000000  0.000000  1.035312
 4.867500  0.000000  0.000000  0.000000  1.156322
 4.881250  0.000000  0.000000  0.000000  1.075648
 4.895000  0.000000  0.000000  0.000000  0.927747
 4.908750  0.000000  0.000000  0.000000  0.665557
 4.922500  0.000000  0.000000  0.000000  0.645389
 4.936250  0.000000  0.000000  0.000000  0.531101
 4.950000  0.000000  0.000000  0.000000  0.504210
 4.963750  0.000000  0.000000  0.000000  0.282358
 4.977500  0.000000  0.000000  0.000000  0.127733
 4.991250  0.000000  0.000000  0.000000  0.026891
 5.005000  0.000000  0.000000  0.000000  0.000000
 5.018750  0.000000  0.000000  0.000000  0.000000
 5.032500  0.000000  0.000000  0.000000  0.000000
 5.046250  0.000000  0.000000  0.000000  0.000000
 5.060000  0.000000  0.000000  0.000000  0.000000
 5.073750  0.000000  0.000000  0.000000  0.000000
 5.087500  0.000000  0.000000  0.000000  0.000000
 5.101250  0.000000  0.000000  0.000000  0.000000
 5.115000  0.000000  0.000000  0.000000  0.000000
 5.128750  0.000000  0.000000  0.000000  0.000000
 5.142500  0.000000  0.000000  0.000000  0.000000
 5.156250  0.000000  0.000000  0.000000  0.000000
 5.170000  0.000000  0.000000  0.000000  0.000000
 5.183750  0.000000  0.000000  0.000000  0.000000
 5.197500  0.000000  0.000000  0.000000  0.000000
 5.211250  0.000000  0.000000  0.000000  0.000000
 5.225000  0.000000  0.000000  0.000000  0.000000
 5.238750  0.000000  0.000000  0.000000  0.000000
 5.252500  0.000000  0.000000  0.000000  0.000000
 5.266250  0.000000  0.000000  0.000000  0.000000
 5.280000  0.000000  0.000000  0.000000  0.000000
 5.293750  0.000000  0.000000  0.000000  0.000000
 5.307500  0.000000  0.000000  0.000000  0.000000
 5.321250  0.000000  0.000000  0.000000  0.000000
 5.335000  0.000000  0.000000  0.000000  0.000000
 5.348750  0.000000  0.000000  0.000000  0.000000
 5.362500  0.000000  0.000000  0.000000  0.000000
 5.376250  0.000000  0.000000  0.000000  0.000000
 5.390000  0.000000  0.000000  0.000000  0.000000
 5.403750  0.000000  0.000000  0.000000  0.000000
 5.417500  0.000000  0.000000  0.000000  0.000000
 5.431250  0.000000  0.000000  0.000000  0.000000
 5.445000  0.000000  0.000000  0.000000  0.000000
 5.458750  0.000000  0.000000  0.000000  0.000000
 5.472500  0.000000  0.000000  0.000000  0.000000
 5.486250  0.000000  0.000000  0.000000  0.000000
 5.500000  


==> anc/Figure9c.txt <==
#W/J       L=8       L=10      L=12      W/J       L=14    
 0.100000  2.379469  3.352753  4.189372  0.100000  5.007204
 0.600000  2.173652  3.224698  4.099898  0.600000  4.948344
 1.100000  1.648097  2.475534  3.244595  1.100000  4.330505
 1.600000  1.173060  1.638876  1.999268  1.600000  2.683030
 2.100000  0.907691  1.145662  1.283642  2.100000  1.625707
 2.600000  0.688788  0.849262  0.917168  2.600000  1.071182
 3.100000  0.562111  0.668818  0.718315  3.100000  0.775626
 3.600000  0.484144  0.547709  0.595045  3.600000  0.612596
 4.100000  0.430596  0.473876  0.496233  4.100000  0.522276
 4.600000  0.370050  0.420553  0.441141  4.600000  0.434011
 5.100000  0.332960  0.368667  0.376652  5.100000  0.392307
 5.600000  0.297161  0.331411  0.358499  6.100000  0.309864
 6.100000  0.265174  0.300162  0.304092  7.100000  0.268030
 6.600000  0.247386  0.295463  0.263452  8.100000  0.231096
 7.100000  0.231426  0.257130  0.253859  9.100000  0.201496
 7.600000  0.221650  0.232249  0.245236  10.100000  0.178095
 8.100000  0.195900  0.216455  0.229116  
 8.600000  0.188056  0.213329  0.223203  
 9.100000  0.181207  0.192364  0.212612  
 9.600000  0.171874  0.195279  0.191731  
 10.100000  0.161568  0.187056  0.187246  


==> anc/Figure9d.txt <==
#W/J       L=8       L=10      L=12      W/J       L=14    
 0.100000  0.107197  0.072895  0.031963  0.100000  0.011652
 0.600000  0.258771  0.163932  0.095652  0.600000  0.034456
 1.100000  0.436032  0.543814  0.642744  1.100000  0.559629
 1.600000  0.455488  0.614225  0.777088  1.600000  1.012446
 2.100000  0.439830  0.555179  0.656675  2.100000  0.858341
 2.600000  0.392458  0.492008  0.550124  2.600000  0.648920
 3.100000  0.367104  0.431760  0.471710  3.100000  0.510601
 3.600000  0.348587  0.393225  0.426433  3.600000  0.425740
 4.100000  0.334774  0.368889  0.372414  4.100000  0.401974
 4.600000  0.306849  0.348463  0.353746  4.600000  0.358826
 5.100000  0.294834  0.313753  0.336968  5.100000  0.336752
 5.600000  0.277554  0.306787  0.329619  6.100000  0.298397
 6.100000  0.264699  0.286706  0.289081  7.100000  0.277123
 6.600000  0.258252  0.292930  0.266228  8.100000  0.259660
 7.100000  0.257464  0.272356  0.268432  9.100000  0.242314
 7.600000  0.251813  0.256491  0.271060  10.100000  0.235542
 8.100000  0.231534  0.249626  0.249454  
 8.600000  0.223512  0.251155  0.255150  
 9.100000  0.220336  0.235737  0.245993  
 9.600000  0.218368  0.235452  0.231948  
 10.100000  0.210941  0.232669  0.228973  


